Application of Deep Learning for Predictive Maintenance of Oilfield Equipment

This thesis explored applications of the new emerging techniques of artificial intelligence and deep learning (neural networks in particular) for predictive maintenance, diagnostics and prognostics. Many neural architectures such as fully-connected, convolutional and recurrent neural networks were developed and tested on public datasets such as NASA C-MAPSS, Case Western Reserve University Bearings and FEMTO Bearings datasets to diagnose equipment health state and/or predict the remaining useful life (RUL) before breakdown. Many data processing and feature extraction procedures were used in combination with deep learning techniques such as dimensionality reduction (Principal Component Analysis) and signal processing (Fourier and Wavelet analyses) in order to create more meaningful and robust features to use as an input for neural networks architectures. This thesis also explored the potential use of these techniques in predictive maintenance within oil rigs for monitoring oilfield critical equipment in order to reduce unpredicted downtime and maintenance costs.

==> figures/scripts/dwt.py <==
# -*- coding: utf-8 -*-
"""
Created on Wed Apr 15 09:43:45 2020

@author: Abdeljalil
"""


import numpy as np
import scipy.signal
from scipy.fft import fftshift
import matplotlib.pyplot as plt
from matplotlib.gridspec import GridSpec
import pywt

plt.rc('font', family='serif')
plt.rc('xtick', labelsize='10')
plt.rc('ytick', labelsize='10')
plt.rc('axes', titlesize=12)
plt.rc('text', usetex=True)


t = np.linspace(0, 20, 2000)
#chirp = scipy.signal.chirp(t, f0=6, f1=1, t1=10, method='linear')
x = np.linspace(0, 1, num=2048)
chirp = np.sin(250 * np.pi * x**2)

wavelet = 'sym3'
cA1, cD1 = pywt.dwt(chirp, wavelet)
cA2, cD2 = pywt.dwt(cA1, wavelet)
cA3, cD3 = pywt.dwt(cA2, wavelet)
#plt.plot(coeffs[2])
#plt.plot(chirp)
scales = np.arange(1,65)
#[coeffs, freq] = pywt.cwt(chirp,scales,'morl',sampling_period=1./2048)
#plt.contourf(x,freq,abs(coeffs), levels=50,cmap='viridis')

#%% Plot DWT Coefficients
fig = plt.figure(constrained_layout=True,figsize=(6,3.5))
gs = GridSpec(4, 2, figure=fig)

ax_chirp = fig.add_subplot(gs[0, :])
ax_cA1 = fig.add_subplot(gs[1, 0])
ax_cD1 = fig.add_subplot(gs[1, 1])
ax_cA2 = fig.add_subplot(gs[2, 0])
ax_cD2 = fig.add_subplot(gs[2, 1])
ax_cA3 = fig.add_subplot(gs[3, 0])
ax_cD3 = fig.add_subplot(gs[3, 1])

ax_chirp.plot(chirp,c='k')

ax_cA1.plot(cA1,c='k')
ax_cD1.plot(cD1,c='k')
ax_cA2.plot(cA2,c='k')
ax_cD2.plot(cD2,c='k')
ax_cA3.plot(cA3,c='k')
ax_cD3.plot(cD3,c='k')

ax_chirp.set_title('Chirp signal')
ax_cA1.set_title('Approximation coefficients')
ax_cD1.set_title('Detail coefficients')

ax_cA1.set_ylabel('Level 01')
ax_cA2.set_ylabel('Level 02')
ax_cA3.set_ylabel('Level 03')

ax_chirp.set_yticks([])
ax_cA1.set_yticks([])
ax_cA2.set_yticks([])
ax_cA3.set_yticks([])

ax_cD1.set_yticks([])
ax_cD2.set_yticks([])
ax_cD3.set_yticks([])
fig.savefig('/home/abdeljalil/Workspace/MasterThesis/figures/dwt_chirp.pdf')


#%% Plot DWT Coefficients [French]
fig = plt.figure(constrained_layout=True,figsize=(6,3.5))
gs = GridSpec(4, 2, figure=fig)

ax_chirp = fig.add_subplot(gs[0, :])
ax_cA1 = fig.add_subplot(gs[1, 0])
ax_cD1 = fig.add_subplot(gs[1, 1])
ax_cA2 = fig.add_subplot(gs[2, 0])
ax_cD2 = fig.add_subplot(gs[2, 1])
ax_cA3 = fig.add_subplot(gs[3, 0])
ax_cD3 = fig.add_subplot(gs[3, 1])

ax_chirp.plot(chirp,c='k')

ax_cA1.plot(cA1,c='k')
ax_cD1.plot(cD1,c='k')
ax_cA2.plot(cA2,c='k')
ax_cD2.plot(cD2,c='k')
ax_cA3.plot(cA3,c='k')
ax_cD3.plot(cD3,c='k')

ax_chirp.set_title('Le signal (Chirp)')
ax_cA1.set_title("Approximation")
ax_cD1.set_title("Détails")

ax_cA1.set_ylabel('Niveau 01')
ax_cA2.set_ylabel('Niveau 02')
ax_cA3.set_ylabel('Niveau 03')

ax_chirp.set_yticks([])
ax_cA1.set_yticks([])
ax_cA2.set_yticks([])
ax_cA3.set_yticks([])

ax_cD1.set_yticks([])
ax_cD2.set_yticks([])
ax_cD3.set_yticks([])

fig.savefig('/home/abdeljalil/Workspace/MasterThesis/figures/dwt_chirp_fr.pdf')


==> figures/scripts/fft.py <==
# -*- coding: utf-8 -*-
"""
Created on Sun Apr 12 10:36:53 2020

@author: Abdeljalil
"""


import numpy as np
import matplotlib.pyplot as plt

plt.rc('font', family='serif')
plt.rc('xtick', labelsize='10')
plt.rc('ytick', labelsize='10')
plt.rc('axes', titlesize=12)
plt.rc('text', usetex=True)
#%%

freq = 100
T = 1./freq
N = 300

x = np.linspace(0,N*T, N)
signal = np.sin(2*np.pi*5*x) + 3*np.sin(2*np.pi*15*x) + 2*np.sin(2*np.pi*30*x)+ np.random.randn(N)

#%% Plot FFT
fig, axes = plt.subplots(1,2,figsize=(6,2.5))
axes[0].plot(x, signal, c='k', lw=1.4)
axes[0].set_xticks([0,1,2,3])
axes[0].set_xlabel('Time (s)')
axes[0].set_yticklabels([])
axes[0].set_ylabel('Amplitude')
axes[0].grid(True)
axes[0].set_title('Time domain')

fft_y = np.fft.fft(signal)
fft_y = abs(fft_y[:N//2])
fft_x = np.linspace(0,freq/2,N//2)

axes[1].plot(fft_x, (2/N)*fft_y, c='k', lw=1)
axes[1].set_xlabel('Frequency (Hz)')
axes[1].set_ylabel('Amplitude')
axes[1].set_yticklabels([])
axes[1].set_ylim([0,3])
axes[1].grid(True)
axes[1].set_title('Frequency domain')
fig.tight_layout()
fig.savefig('/home/abdeljalil/Workspace/MasterThesis/figures/fft.pdf')


#%% Plot FFT [French]
fig, axes = plt.subplots(1,2,figsize=(6,2.5))
axes[0].plot(x, signal, c='k', lw=1.4)
axes[0].set_xticks([0,1,2,3])
axes[0].set_xlabel('Temps (s)')
axes[0].set_yticklabels([])
axes[0].set_ylabel('Amplitude')
axes[0].grid(True)
axes[0].set_title('Domaine temporel')

fft_y = np.fft.fft(signal)
fft_y = abs(fft_y[:N//2])
fft_x = np.linspace(0,freq/2,N//2)

axes[1].plot(fft_x, (2/N)*fft_y, c='k', lw=1)
axes[1].set_xlabel('Fréquence (Hz)')
axes[1].set_ylabel('Amplitude')
axes[1].set_yticklabels([])
axes[1].set_ylim([0,3])
axes[1].grid(True)
axes[1].set_title('Domaine fréquentiel')
fig.tight_layout()
fig.savefig('/home/abdeljalil/Workspace/MasterThesis/figures/fft_fr.pdf')


==> figures/scripts/gradientdescent.py <==
# -*- coding: utf-8 -*-
"""
Created on Wed May  6 12:38:05 2020

@author: Abdeljalil
"""

#%% Load Libraries
from numpy import *
import matplotlib.pyplot as plt
from mpl_toolkits.mplot3d import Axes3D
from matplotlib.transforms import Bbox

#%%
plt.rc('font', family='serif')
plt.rc('xtick', labelsize='10')
plt.rc('ytick', labelsize='10')
plt.rc('axes', titlesize=12)
plt.rc('text', usetex=True)

#%%
x = linspace(0.001,1.2,100) 
y = x*log(x)

fig, axis = plt.subplots(1,1,figsize=(4,3))
ax = 0.1
ay = ax*log(ax)
bx = 1
by = bx*log(bx)

axis.plot(x,y, c='k',lw=1, label='$xlog(x)$')
ylim = -0.4
axis.plot([ax,ax],[ylim,ay], '--',c='gray', lw='1')
axis.plot([bx,bx],[ylim,by], '--',c='gray', lw='1')
axis.plot([ax,bx],[ay,by],c='blue', lw='1')
lambda_val=.5
lambda_x=lambda_val*ax+(1-lambda_val)*bx
lambda_y = lambda_val*(ax*log(ax))+(1-lambda_val)*(bx*log(bx))
axis.plot([lambda_x, lambda_x],[ylim,lambda_y],c='gray',lw=1)
axis.set_ylim([ylim,.3])
axis.set_xticks([ax,lambda_x,bx])

arrowprops = dict(
    arrowstyle = "->",
    connectionstyle = "angle,angleA=0,angleB=90,rad=5", lw='.8')
bbox = dict(boxstyle="round", fc="1", lw=.8)

axis.annotate('$corde$',(lambda_x-.15,lambda_y-0.05),(lambda_x-0.05,lambda_y+.1), arrowprops=arrowprops, bbox=bbox)
axis.set_xticklabels(['$a$','$x_\lambda$','$b$'])
axis.set_yticks([])
axis.set_yticklabels([])
axis.set_xlabel('$x$')
axis.set_ylabel('$xlog(x)$')
fig.tight_layout()
fig.savefig('/home/abdeljalil/Workspace/MasterThesis/figures/convex_function_fr.pdf',bbox_inches="tight")
#%%
x1 = linspace(-5,5,100)
y1 = linspace(-5,5,100)
X1, Y1 = meshgrid(x1,y1)
Z1 = X1**2 +Y1**2
x2 = linspace(-3,3,100)
y2 = linspace(-3,3,100)
X2, Y2 = meshgrid(x2,y2)
Z2 = sin(X2)*sin(Y2)
#%% Plot
fig = plt.figure(figsize=(6,2.5))
axis1 = fig.add_subplot(1,2,1, projection='3d')
axis1.plot_surface(X1,Y1,Z1, cmap='inferno')
axis1.contour(X1,Y1,Z1, zdir='z', offset=0, cmap='inferno')
axis1.set_title('Convex function')

axis2 = fig.add_subplot(1,2,2, projection='3d')
axis2.plot_surface(X2,Y2,Z2, cmap='inferno')
axis2.contour(X2,Y2,Z2, zdir='z', offset=-1, cmap='inferno')
axis2.set_title('Non-convex function')
for axis in [axis1, axis2]:
    axis.set_proj_type('ortho')
    axis.xaxis.pane.fill = False
    axis.yaxis.pane.fill = False
    axis.zaxis.pane.fill = False
    axis.grid(False)
    axis.set_xticklabels([])
    axis.set_yticklabels([])
    axis.set_zticklabels([])
    axis.yaxis._axinfo['label']['space_factor'] = 1.0
    axis.view_init(20, 30)
fig.tight_layout(pad=0)

fig.savefig('/home/abdeljalil/Workspace/MasterThesis/figures/gradient_descent.pdf', bbox_inches=Bbox([[0, .15], [6, 2.6]]))
plt.show()

#%% Plot [French]

fig = plt.figure(figsize=(6,2.5))
axis1 = fig.add_subplot(1,2,1, projection='3d')
axis1.plot_surface(X1,Y1,Z1, cmap='inferno')
axis1.contour(X1,Y1,Z1, zdir='z', offset=0, cmap='inferno')
axis1.set_title('Fonction convexe')

axis2 = fig.add_subplot(1,2,2, projection='3d')
axis2.plot_surface(X2,Y2,Z2, cmap='inferno')
axis2.contour(X2,Y2,Z2, zdir='z', offset=-1, cmap='inferno')
axis2.set_title('Fonction non convexe')
for axis in [axis1, axis2]:
    axis.set_proj_type('ortho')
    axis.xaxis.pane.fill = False
    axis.yaxis.pane.fill = False
    axis.zaxis.pane.fill = False
    axis.grid(False)
    
    axis.set_xticklabels([])
    axis.set_yticklabels([])
    axis.set_zticklabels([])
    axis.yaxis._axinfo['label']['space_factor'] = 1.0
    axis.view_init(20, 30)

fig.tight_layout(pad=0)

fig.savefig('D:\\Thesis\\Document\\figures\\gradient_descent_fr.pdf', bbox_inches=Bbox([[0, .15], [6, 2.6]]))
plt.show()
#%% Saddle Point

x3 = linspace(-2,2,100)
y3 = linspace(-1,1,100)
X3, Y3 = meshgrid(x3,y3)
Z3 = sin(X3)*sin(Y3)


fig = plt.figure(figsize=(3.5,3))
axis3 = fig.add_subplot(1,1,1, projection='3d')
axis3.set_proj_type('ortho')

axis3.plot_surface(X3,Y3,Z3, cmap='inferno')
axis3.contour(X3,Y3,Z3, zdir='z', offset=-0.9, cmap='inferno')
#axis3.scatter([-0.1],[-0.1],[1],c='green',s=30)
axis3.xaxis.pane.fill = False
axis3.yaxis.pane.fill = False
axis3.zaxis.pane.fill = False
axis3.grid(False)
#axis3.text(.5, .8, -0.05, "Saddle point", size=9,zorder=100000, color='k',bbox={'facecolor':'white', 'alpha':0.8, 'pad':2})
axis3.set_xticklabels([])
axis3.set_yticklabels([])
axis3.set_zticklabels([])
#axis3.set_xlabel('x')
axis3.yaxis._axinfo['label']['space_factor'] = 1.0
#axis3.view_init(0, 180)
axis3.view_init(25, 110)
axis3.autoscale_view('tight')

fig.tight_layout(pad=0)

#fig.savefig('D:\\Thesis\\Document\\figures\\saddle_point.pdf', bbox_inches=Bbox([[0.3, 0.2], [3.3, 2.7]]))
plt.show()

#%% Global local minima

x4 = linspace(0,6,100)
y4 = linspace(0,6,100)
X4, Y4 = meshgrid(x4,y4)
Z4 = X4*sin(X4)*sin(Y4)


fig = plt.figure(figsize=(4.5,3.5))
axis4 = fig.add_subplot(1,1,1, projection='3d')
axis4.set_proj_type('ortho')

axis4.plot_surface(X4,Y4,Z4, cmap='inferno')
axis4.contour(X4,Y4,Z4, zdir='z',offset=-4.9, levels=10, cmap='inferno')

#axis4.scatter([4.909, 2],[1.575, 4.7272],[-4.7,-1.9],c='green',marker='x',s=25)
axis4.xaxis.pane.fill = False
axis4.yaxis.pane.fill = False
axis4.zaxis.pane.fill = False
axis4.grid(False)
axis4.set_xlim([0,6])
axis4.set_ylim([0,6])

axis4.set_xticklabels([])
axis4.set_yticklabels([])
axis4.set_zticklabels([])


axis4.yaxis._axinfo['label']['space_factor'] = 1.0
axis4.view_init(25, 60)
#axis4.text(6.2, 1.575, -5.5, "Global minimum", size=9,zorder=100000, color='k',bbox={'facecolor':'white', 'alpha':0.8, 'pad':2})
#axis4.text(1.5, 1.575, -5.6, "Local minimum", size=9,zorder=100000, color='k',bbox={'facecolor':'white', 'alpha':0.8, 'pad':2})

fig.tight_layout(pad=0)
#fig.savefig('D:\\Thesis\\Document\\figures\\global_local_minima.pdf', bbox_inches=Bbox([[0.3, .2], [4.2, 3]]))
plt.show()


==> figures/scripts/metrics_roc.py <==
# -*- coding: utf-8 -*-
"""
Created on Sat May  9 11:03:34 2020

@author: Abdeljalil
"""

import numpy as np
np.random.seed(10)

import matplotlib.pyplot as plt

from sklearn.datasets import make_classification
from sklearn.linear_model import LogisticRegression
from sklearn.ensemble import (RandomTreesEmbedding, RandomForestClassifier,
                              GradientBoostingClassifier)
from sklearn.preprocessing import OneHotEncoder
from sklearn.model_selection import train_test_split
from sklearn.metrics import roc_curve
from sklearn.pipeline import make_pipeline

n_estimator = 10
X, y = make_classification(n_samples=8000)
X_train, X_test, y_train, y_test = train_test_split(X, y, test_size=0.5)

# It is important to train the ensemble of trees on a different subset
# of the training data than the linear regression model to avoid
# overfitting, in particular if the total number of leaves is
# similar to the number of training samples
X_train, X_train_lr, y_train, y_train_lr = train_test_split(
    X_train, y_train, test_size=0.5)

# Unsupervised transformation based on totally random trees
rt = RandomTreesEmbedding(max_depth=3, n_estimators=n_estimator,
                          random_state=0)

rt_lm = LogisticRegression(max_iter=1000)
pipeline = make_pipeline(rt, rt_lm)
pipeline.fit(X_train, y_train)
y_pred_rt = pipeline.predict_proba(X_test)[:, 1]
fpr_rt_lm, tpr_rt_lm, _ = roc_curve(y_test, y_pred_rt)

# Supervised transformation based on random forests
rf = RandomForestClassifier(max_depth=3, n_estimators=n_estimator)
rf_enc = OneHotEncoder()
rf_lm = LogisticRegression(max_iter=1000)
rf.fit(X_train, y_train)
rf_enc.fit(rf.apply(X_train))
rf_lm.fit(rf_enc.transform(rf.apply(X_train_lr)), y_train_lr)

y_pred_rf_lm = rf_lm.predict_proba(rf_enc.transform(rf.apply(X_test)))[:, 1]
fpr_rf_lm, tpr_rf_lm, _ = roc_curve(y_test, y_pred_rf_lm)

# Supervised transformation based on gradient boosted trees
grd = GradientBoostingClassifier(n_estimators=n_estimator)
grd_enc = OneHotEncoder()
grd_lm = LogisticRegression(max_iter=1000)
grd.fit(X_train, y_train)
grd_enc.fit(grd.apply(X_train)[:, :, 0])
grd_lm.fit(grd_enc.transform(grd.apply(X_train_lr)[:, :, 0]), y_train_lr)

y_pred_grd_lm = grd_lm.predict_proba(
    grd_enc.transform(grd.apply(X_test)[:, :, 0]))[:, 1]
fpr_grd_lm, tpr_grd_lm, _ = roc_curve(y_test, y_pred_grd_lm)

# The gradient boosted model by itself
y_pred_grd = grd.predict_proba(X_test)[:, 1]
fpr_grd, tpr_grd, _ = roc_curve(y_test, y_pred_grd)

# The random forest model by itself
y_pred_rf = rf.predict_proba(X_test)[:, 1]
fpr_rf, tpr_rf, _ = roc_curve(y_test, y_pred_rf)

plt.figure(1)
plt.plot([0, 1], [0, 1], 'k--')

plt.xlabel('False positive rate')
plt.ylabel('True positive rate')
plt.title('ROC curve')
plt.legend(loc='best')
plt.show()
#%%

fig, axis = plt.subplots(1,1, figsize=(4.5,3.5))

axis.plot([0, 1], [0, 1], 'k--', lw='.8')
auc_rf = roc_auc_score(y_test, y_pred_rf_lm)
auc_1 = roc_auc_score(y_test, y_pred_rt)
auc_grd = roc_auc_score(y_test, y_pred_grd_lm)

c1 = mlp.cm.tab20c(0)
c2 = mlp.cm.tab20c(4)
c3 = mlp.cm.tab20c(8)
axis.plot(fpr_grd_lm, tpr_grd_lm,c=c3, label='Classifier 3 (AUC={:04.3f})'.format(auc_grd)) #gbt
axis.plot(fpr_rf, tpr_rf, c=c2,label='Classifier 2 (AUC={:04.3f})'.format(auc_rf)) #rf
axis.plot(fpr_rt_lm, tpr_rt_lm, c=c1,label='Classifier 1 (AUC={:04.3f})'.format(auc_1))





axis.set_xlabel('False Positive Rate')
axis.set_ylabel('True Positive Rate')
axis.grid(ls=':')
axis.axis([0, 1, 0, 1])
axis.legend(framealpha=.5, loc='lower right')
fig.tight_layout()

#axis.plot(fpr_rf_lm, tpr_rf_lm, label='RF + LR')
#axis.plot(fpr_grd, tpr_grd, label='GBT')
fig.savefig('D:\\Thesis\\Document\\figures\\metrics_roc.pdf')

==> figures/scripts/rul.py <==
# -*- coding: utf-8 -*-
"""
Created on Sat May  2 20:47:21 2020

@author: Abdeljalil
"""

from numpy import *
import matplotlib.pyplot as plt
#%% Matplotlib LaTeX Settings
plt.rc('font', family='serif')
plt.rc('xtick', labelsize='10')
plt.rc('ytick', labelsize='10')
plt.rc('axes', titlesize=12)
plt.rc('text', usetex=True)

#%%
def RUL_modeler(life : int, kind : str, classes = 5):
    if kind == 'linear':
        return flip(arange(life)).reshape(-1,1)

    elif kind == 'nonlinear':
        x = array([0, 1.4*life/2, life])
        y = array([life, 1.2*life/2, 0])
    
        polynom = poly1d(polyfit(x,y,3))
    
        return polynom(arange(0,life)).reshape(-1,1)
    
    elif kind == 'piecewise':
        x = ones((100,))*life
        x = concatenate((x, linspace(life,0, life-100)))
        return x
    
life = 192
rul_linear = RUL_modeler(life, kind='linear')
rul_piecewise = RUL_modeler(life, kind='piecewise')
rul_nonlinear = RUL_modeler(life, kind='nonlinear')

#%% Plot RUL Models
fig, axes = plt.subplots(1,3, figsize=(5.5,1.8),sharey=True)

axes[0].plot(rul_linear, c='k')
axes[0].set_title('Linear')
axes[0].set_ylabel('Remaining time')
axes[1].plot(rul_piecewise, c='k')
axes[1].set_title('Piecewise')
axes[2].plot(rul_nonlinear, c='k')
axes[2].set_title('Polynomial')

for axis in axes:
    axis.grid(ls=':')
    axis.set_xticks([0,50,100,150,200])
    axis.set_yticks([0,50,100,150,200])
    axis.set_xticklabels([])
    axis.set_yticklabels([])
    axis.set_xlim([0,200])
    axis.set_ylim([0,250])
    axis.grid(True,ls=':')
    axis.xaxis.set_ticklabels([])
    axis.xaxis.set_ticks_position('none')
    axis.yaxis.set_ticks_position('none')
    axis.set_xlabel('Time')
    
fig.tight_layout()
fig.savefig('/home/abdeljalil/Workspace/MasterThesis/igures/rul_models.pdf', bbox_inches = 'tight')
#%%
x = ones((100,))*life
x = concatenate((x, (linspace(life,0, life-100))))
plt.plot(x)


#%% Plot RUL Models [French]
fig, axes = plt.subplots(1,3, figsize=(5.5,1.8),sharey=True)

axes[0].plot(rul_linear, c='k')
axes[0].set_title('Linéaire')
axes[0].set_ylabel('Temps restant')
axes[1].plot(rul_piecewise, c='k')
axes[1].set_title('Par morceaux')
axes[2].plot(rul_nonlinear, c='k')
axes[2].set_title('Polynôme')

for axis in axes:
    axis.grid(ls=':')
    axis.set_xticks([0,50,100,150,200])
    axis.set_yticks([0,50,100,150,200])
    axis.set_xticklabels([])
    axis.set_yticklabels([])
    axis.set_xlim([0,200])
    axis.set_ylim([0,250])
    axis.grid(True,ls=':')
    axis.xaxis.set_ticklabels([])
    axis.xaxis.set_ticks_position('none')
    axis.yaxis.set_ticks_position('none')
    axis.set_xlabel('Temps')

fig.tight_layout()
fig.savefig('/home/abdeljalil/Workspace/MasterThesis/figures/rul_models_fr.pdf', bbox_inches = 'tight')


==> figures/scripts/scaleogram.py <==
from numpy import *
import pandas as pd
import matplotlib.pyplot as plt
import pywt

plt.rc('font', family='serif')
plt.rc('text', usetex=True)
plt.rc('xtick', labelsize='10')
plt.rc('ytick', labelsize='10')
plt.rc('axes', titlesize=12)

file = pd.read_csv('/home/abdeljalil/Workspace/FEMTODATA/Bearing1_1/acc_02500.csv', header=None)

vibrations = file[4].values

vibrations_frequency = 25.6*(10**3)
vibrations_sampling_period = 1/vibrations_frequency

scales = arange(1,257)
wavelet_name = 'morl'

[coef, freq] = pywt.cwt(vibrations, scales, wavelet_name, sampling_period= vibrations_sampling_period)
time = linspace(0,0.1,2560)


#%% Plot [English]
fig, axis = plt.subplots(1,1,figsize=(5.5,3))
cntr = axis.contourf(time, freq[1:], abs(coef)[1:, :], levels=80, cmap='viridis')
axis.set_xlabel('Time (s)')
axis.set_ylabel('Frequency (Hz)')
axis.ticklabel_format(axis='y', style='sci', scilimits=(3,3))

#for c in cntr.collections:
#    c.set_edgecolor("face")
#    c.set_linewidth(0.000000000001)
#    c.set_rasterized(True)
fig.colorbar(cntr, ax=axis)
fig.tight_layout()
#fig.savefig('/home/abdeljalil/Workspace/MasterThesis/figures/scaleogram.pdf')
fig.savefig('/home/abdeljalil/Workspace/MasterThesis/figures/scaleogram.png')

#%% Plot [French]
fig, axis = plt.subplots(1,1,figsize=(5.5,3))
cntr = axis.contourf(time, freq[1:], abs(coef)[1:, :], levels=80, cmap='viridis')
axis.set_xlabel('Temps (s)')
axis.set_ylabel('Fréquence (Hz)')
axis.ticklabel_format(axis='y', style='sci', scilimits=(3,3))

#for c in cntr.collections:
#    c.set_edgecolor("face")
#    c.set_rasterized(True)

fig.colorbar(cntr, ax=axis)
#axis.set_rasterization_zorder(-20)
fig.tight_layout()
#fig.savefig('/home/abdeljalil/Workspace/MasterThesis/figures/scaleogram_fr.pdf')
fig.savefig('/home/abdeljalil/Workspace/MasterThesis/figures/scaleogram_fr.png')




==> figures/scripts/wavelets.py <==
import matplotlib.pyplot as plt
import numpy as np
import pywt

plt.rc('font', family='serif')
plt.rc('xtick', labelsize='10')
plt.rc('ytick', labelsize='10')
plt.rc('axes', titlesize=12)
plt.rc('text', usetex=True)

discrete_wavelets = ['db5', 'sym5', 'coif5', 'bior2.4']
continuous_wavelets = ['mexh', 'morl', 'shan', 'gaus5']

fig, axes = plt.subplots(1,4,figsize=(6,1.8))

for continuous_wavelet in enumerate(continuous_wavelets):
    wavelet = pywt.ContinuousWavelet(continuous_wavelet[1])
    w, x = wavelet.wavefun()
    #Some wavelets names have 'wavelets' instead of 'wavelet' and it leaves an 'S'
    title = wavelet.family_name.replace('wavelets','')
    title = title.replace('wavelet','')
    axes[continuous_wavelet[0]].plot(x,w, c='k',lw=1)
    axes[continuous_wavelet[0]].set_title(title)
    


for axis in axes.ravel():
    axis.set_xticks([])
    axis.set_yticks([])
fig.tight_layout()
fig.savefig('D:/Thesis\Document/figures/plots/wavelets.pdf')

==> scripts/FitnessMetrics.py <==
import numpy as np

def monotonicity(x, rounding_precision = 3):
    """Calculates monotonicity metric of a value of[0-1] for a given array.\nFor an array of length n, monotonicity is calculated as follows:\nmonotonicity=abs[(num. positive gradients)/(n-1)-(num. negative gradients)/(n-1)]."""

    n = x.shape[0]
    grad = np.gradient(x)
    pos_grad = np.sum(grad>0)
    neg_grad = np.sum(grad<0)
    monotonicity = np.abs( pos_grad/(n-1) - neg_grad/(n-1) )
    return np.round(monotonicity, rounding_precision)

def trendability(x):
    """Calculate trendability metric of a value of [0-1] for a given array of features.""" 

    t_array = np.array([])

    for feature in x:
        n = feature.shape[0]
        grad_first = np.gradient(feature)
        grad_second = np.gradient(grad_first)
        pos_grad_first = np.sum(grad_first>0)
        pos_grad_second = np.sum(grad_second>0)
        t = (pos_grad_first)/(n-1) + (pos_grad_second)/(n-2)
        t_array = np.append(t_array, t)

    trendability = 1-np.std(t_array)
    return trendability


==> scripts/casewestern.py <==
# -*- coding: utf-8 -*-
"""
Created on Mon Apr 27 12:27:59 2020

@author: Abdeljalil Letrache <abdeljalilletrache@outlook.com>
"""

from numpy import *
import pandas as pd
import matplotlib.pyplot as plt
from matplotlib.gridspec import GridSpec
import matplotlib.cm
import seaborn as sn
from scipy.io import loadmat
from skimage.transform import resize
import pywt
import os
from sklearn.model_selection import train_test_split
from sklearn.metrics import confusion_matrix
from sklearn.manifold import TSNE
from sklearn.decomposition import PCA

from keras.models import Sequential
from keras.layers import Conv2D, MaxPool2D, Flatten, Dropout, Dense
from keras.utils import to_categorical

#%% Matplotlib LaTeX Settings
plt.rc('font', family='serif')
plt.rc('xtick', labelsize='10')
plt.rc('ytick', labelsize='10')
plt.rc('axes', titlesize=12)
plt.rc('text', usetex=True)

#%% General settings
path_data = '/home/abdeljalil/Workspace/casewestern/'

NB = ['Normal_0.mat', 'Normal_1.mat', 'Normal_2.mat', 'Normal_3.mat']

B07 = ['B007_0.mat', 'B007_1.mat', 'B007_2.mat', 'B007_3.mat']
B14 = ['B014_0.mat', 'B014_1.mat', 'B014_2.mat', 'B014_3.mat']
B21 = ['B021_0.mat', 'B021_1.mat', 'B021_2.mat', 'B021_3.mat']

IR07 = ['IR007_0.mat', 'IR007_1.mat', 'IR007_2.mat', 'IR007_3.mat']
IR14 = ['IR014_0.mat', 'IR014_1.mat', 'IR014_2.mat', 'IR014_3.mat']
IR21 = ['IR021_0.mat', 'IR021_1.mat', 'IR021_2.mat', 'IR021_3.mat']

OR07 = ['OR007@6_0.mat', 'OR007@6_1.mat', 'OR007@6_2.mat', 'OR007@6_3.mat']
OR14 = ['OR014@6_0.mat', 'OR014@6_1.mat', 'OR014@6_2.mat', 'OR014@6_3.mat']
OR21 = ['OR021@6_0.mat', 'OR021@6_1.mat', 'OR021@6_2.mat', 'OR021@6_3.mat']

FULL_DATA = [NB, B07, B14, B21, IR07, IR14, IR21, OR07, OR14, OR21]

plotting_data = ['B007_0.mat', 'B014_0.mat', 'B021_0.mat', 'IR007_0.mat', 'IR014_0.mat','IR021_0.mat','OR007@6_0.mat','OR014@6_0.mat','OR021@6_0.mat']

plotting_sample_data_labels = ['BF 0.18', 'BF 0.36', 'BF 0.54', 'IF 0.18', 'IR 0.36', 'IR 0.54', 'OF 0.18', 'OF 0.36', 'OF 0.54']

plotting_labels = ['Normal', 'BF 0.18', 'BF 0.36', 'BF 0.54', 'IF 0.18', 'IR 0.36', 'IR 0.54', 'OF 0.18', 'OF 0.36', 'OF 0.54']


#%% Plotting data generation principal
fig = plt.figure(figsize=(4,1.5))
gs = GridSpec(1, 3, figure=fig)
axis1 = fig.add_subplot(gs[0,:2])
axis2 = fig.add_subplot(gs[0,2])

data = loadmat(os.path.join(path_data, 'Normal_0.mat'))
vib = data[list(data.keys())[3]]
vib = vib[64*64:2*64*64].reshape(64, 64)

axis1.plot(vib.ravel(), c='k', lw=1)
axis1.set_xticks([])
axis1.set_yticks([])
axis1.set_xlabel('Time-domain signal (length 4096)')


axis2.imshow(vib, cmap='gray', aspect=1)
axis2.set_xticks([])
axis2.set_yticks([])
axis2.set_xlabel('64'r'$\times$''64 image')

fig.tight_layout(w_pad=.5)

fig.savefig('/home/abdeljalil/Workspace/MasterThesis/figures/cw_bearings_data_generation.pdf')

#%% Plotting data generation principal [French]
fig = plt.figure(figsize=(4,1.5))
gs = GridSpec(1, 3, figure=fig)
axis1 = fig.add_subplot(gs[0,:2])
axis2 = fig.add_subplot(gs[0,2])

data = loadmat(os.path.join(path_data, 'Normal_0.mat'))
vib = data[list(data.keys())[3]]
vib = vib[64*64:2*64*64].reshape(64, 64)

axis1.plot(vib.ravel(), c='k', lw=1)
axis1.set_xticks([])
axis1.set_yticks([])
axis1.set_xlabel('Domaine temporel (longeur 4096)')


axis2.imshow(vib, cmap='gray', aspect=1)
axis2.set_xticks([])
axis2.set_yticks([])
axis2.set_xlabel('Image 64'r'$\times$''64')

fig.tight_layout(w_pad=.5)

fig.savefig('/home/abdeljalil/Workspace/MasterThesis/figures/cw_bearings_data_generation_fr.pdf')

#%% Plotting Faults
fig, axes = plt.subplots(3,3,figsize=(3,3.8))

for i in range(9):
    data = loadmat(os.path.join(path_data, plotting_data[i]))
    vib = data[list(data.keys())[3]]
    vib = vib[64*64:2*64*64].reshape(64, 64)
    axes.ravel()[i].imshow(vib, cmap='gray')
    axes.ravel()[i].set_xticks([])
    axes.ravel()[i].set_yticks([])
    axes.ravel()[i].set_title(plotting_sample_data_labels[i])
fig.tight_layout(h_pad=.2, pad=.5)
fig.savefig('/home/abdeljalil/Workspace/MasterThesis/figures/cw_bearings_faults_samples.pdf')

#%% Generating dataset
train_data_x = zeros((0,64,64))
train_data_y = zeros((0,1))

for bearing_state in enumerate(FULL_DATA):
    for load in bearing_state[1]:
        data = loadmat(os.path.join(path_data, load))
        vibration = data[list(data.keys())[3]]
        
        number_of_samples = (vibration.shape[0]//(64*64))
        usable_length = number_of_samples*64*64
        vibration = vibration[:usable_length]
        vibration = vibration.reshape(-1,64,64)
        
        train_data_x = concatenate((train_data_x, vibration), axis=0)

        labels = ones((number_of_samples,1)) * bearing_state[0]
        train_data_y = concatenate((train_data_y, labels), axis=0)

train_data_y = to_categorical(train_data_y)

#%% Fourier analysis

data = loadmat(os.path.join(path_data, FULL_DATA[1][2]))
vibration = data[list(data.keys())[3]]
vibration_trunc = vibration[:2000]

sampling_frequency = 12*10**3
sampled_points = vibration_trunc.shape[0]

fft_y=fft.fft(vibration_trunc)
fft_x = linspace(0, sampling_frequency, sampled_points)

plt.plot(fft_x,abs(fft_y))


#%% Wavelet analysis
sampling_frequency = 48*10**3
data = loadmat(os.path.join(path_data, FULL_DATA[7][2]))
vibration = data[list(data.keys())[3]]
vibration_trunc = vibration[:5000]

[coef, freq] = pywt.cwt(vibration_trunc, arange(1,129),'morl',1/sampling_frequency)
#%%

plt.contourf(linspace(0,5000,5000), freq, square(abs(coef.reshape(128,5000))), levels=40)

#%% Plotting classes samples count
counts = []

for i in range(10):
    count = (train_data_y==i).sum()
    counts.append(count)

fig, axis = plt.subplots(1,1, figsize=(3.5,2))
axis.bar(arange(len(counts)),counts, fill=False,color='k')
axis.set_yticks(unique(array(counts)))
axis.set_yticklabels(unique(array(counts)))
axis.set_xticks(arange(len(plotting_labels)))
axis.set_xticklabels(plotting_labels,rotation=45)
axis.set_xlabel('Classes')
axis.set_ylabel('Number of samples')

fig.savefig('D:\\Thesis\\Document\\figures\\cw_bearings_faults_count.pdf', bbox_inches = 'tight')

#%% Faults and counts

fig, axes = plt.subplots(3,3,figsize=(3,3.8))

for i in range(9):
    data = loadmat(os.path.join(path_data, plotting_data[i]))
    vib = data[list(data.keys())[3]]
    vib = vib[64*64:2*64*64].reshape(64, 64)
    axes.ravel()[i].imshow(vib, cmap='gray')
    axes.ravel()[i].set_xticks([])
    axes.ravel()[i].set_yticks([])
    axes.ravel()[i].set_title(plotting_sample_data_labels[i])
fig.tight_layout(h_pad=.2, pad=.5)
fig.savefig('D:\\Thesis\\Document\\figures\\cw_bearings_faults_samples_count.pdf')

#%% Creating model
model = Sequential()
model.add( Conv2D(32, (3,3), strides=(1, 1), padding='same', input_shape=(1,64,64), name='Conv1') )
model.add( MaxPool2D((2,2), padding='same', name='MaxPool1') )
model.add( Conv2D(64, (3,3), strides=(1, 1), padding='same', name='Conv2') )
model.add( MaxPool2D((2,2), padding='same', name='MaxPool2') )
model.add( Conv2D(128, (3,3),strides=(1, 1), padding='same', name='Conv3') )
model.add( MaxPool2D((2,2), padding='same', name='MaxPool3') )
model.add( Flatten() )
model.add( Dense(128, activation='relu', name='Dense1') )
model.add( Dropout(rate=0.1)
model.add( Dense(64, activation='relu', name='Dense2') )
model.add( Dropout(rate=0.1)
model.add( Dense(10, activation='softmax', name='Dense3') )

model.compile(optimizer='adam', loss='categorical_crossentropy', metrics=['acc'])

#%% Splitting train and test data

x_train, x_test, y_train, y_test = train_test_split(train_data_x, train_data_y, test_size=.2, shuffle=True)

#%% Fitting the model
history = model.fit(x_train.reshape(-1,1,64,64), y_train, validation_split=.15, epochs=40, batch_size=32)

#%%Evaluating the model
[acc, score] = model.evaluate(x_test.reshape(-1,1,64,64),y_test)
#%% Plotting training process

fig, axes = plt.subplots(2,1,figsize=(5.5,5), sharex=True)
axes[0].plot(history.history['loss'],c='k', lw=1)
axes[0].plot(history.history['val_loss'],'--',c='k', lw=1)
axes[0].legend(['Training loss','Validation loss'], ncol=2,framealpha=.5)
axes[0].grid(ls=':')
axes[0].set_ylabel('Loss (categorical corssentropy)')

axes[1].plot(array(history.history['acc'])*100,c='k', lw=1)
axes[1].plot(array(history.history['val_acc'])*100,'--',c='k', lw=1)
axes[1].legend(['Training accuracy','Validation accuracy'], ncol=2,framealpha=.5)
axes[1].grid(ls=':')
axes[1].set_xlabel('Epochs')
axes[1].set_ylabel('Accuracy (\%)')

fig.tight_layout()
#fig.savefig('D:\\Thesis\\Document\\figures\\cw_bearings_faults_classification_training.pdf')

#%% Plotting confusion matrix
cm = confusion_matrix(y_test.argmax(axis=1), model.predict(x_test.reshape(-1,1,64,64)).argmax(axis=1),normalize='pred')

fig, axis = plt.subplots(1,1,figsize=(5,4))

cm_per = cm*100/cm.max(axis=1)
sn.heatmap(cm*100, annot=True, fmt=".1f", cmap='gray_r', ax=axis, cbar=False)
axis.set_yticklabels(plotting_labels, rotation='horizontal')
axis.set_xticklabels(plotting_labels, rotation=45)
fig.tight_layout()
axis.set_xlabel('Predicted label')
axis.set_ylabel('Actual Label')

for _, spine in axis.spines.items():
    spine.set_visible(True)

#fig.savefig('D:\\Thesis\\Document\\figures\\cw_bearings_faults_classification.pdf', bbox_inches = 'tight')



==> scripts/cmapss.py <==
# -*- coding: utf-8 -*-
"""
Created on Fri May  1 11:51:08 2020

@author: Abdeljalil Letrache <abdeljalilletrache@outlook.com>
"""
#%% Load Basic Libraries
from numpy import *
import pandas as pd
import matplotlib.pyplot as plt
import seaborn as sn
import os

os.environ['PYTHONHASHSEED']=str(1)
#%% Load Sci-Kit Utitilies
from sklearn.model_selection import train_test_split
from sklearn.preprocessing import StandardScaler, MinMaxScaler
from sklearn.metrics import confusion_matrix, roc_curve, roc_auc_score, precision_score, recall_score, f1_score, accuracy_score
from sklearn.manifold import TSNE
from sklearn.decomposition import PCA

#%% Load Keras Utilities
from keras.models import Sequential
from keras.layers import LSTM, Dropout, Dense
from keras.utils import to_categorical

#%% Matplotlib LaTeX Settings
plt.rc('font', family='serif')
plt.rc('xtick', labelsize='10')
plt.rc('ytick', labelsize='10')
plt.rc('axes', titlesize=12)
plt.rc('text', usetex=True)

#%% CMAPSS class
class CMAPSS():
    def __init__(self, path_to_data, fd_number):
        self.columns = ['unit','cycle','op1','op2','op3']+['sensor_{}'.format(str(i).zfill(2)) for i in range(1,24)]
        self.sensors = ['Total temperature at fan inlet',
           'Total temperature at LPC outlet',
           'Total temperature at HPC outlet',
           'Total temperature at LPT',
           'P2 Pressure at fan inlet',
           'Total pressure in bypass-duct',
           'Total pressure at HPC outlet',
           'Physical fan speed',
           'Physical core speed',
           'Engine pressure ratio (P50/P2)',
           'Static pressure at HPC outlet',
           'Ratio of fuel flow to Ps30',
           'Corrected fan speed',
           'Corrected core speed',
           'Bypass Ratio',
           'Burner fuel-air ratio',
           'Bleed Enthalpy',
           'Demanded fan speed',
           'Demanded corrected fan speed',
           'HPT coolant bleed',
           'LPT coolant bleed']
        
        self.path_to_file  = os.path.join(path_to_data, 'train_FD00'+str(fd_number)+'.txt')
        self.data = pd.read_csv(self.path_to_file, sep=' ', names=self.columns)
        self.data = self.data.drop(['sensor_22','sensor_23'], axis=1)
        self.rul = array([])
        self.random_test_units = random.uniform(1, self.data['unit'].max(), 4).astype('int32')
        
        self.sequence_length = 50
        self.start_of_failure = 120
        self.constant_rul = 130
        
    def plot_sensors(self, unit_number, sensors_to_plot, save_to_file = ""):
        fig, axes = plt.subplots(2,2,figsize=(6,2.5), sharex=True)
        
        unit = self.data[self.data['unit']==unit_number]
        
        for axis in enumerate(axes.flatten()):
            sensor_to_plot = self.data.columns[ sensors_to_plot[axis[0]] +3 ]
            axis[1].plot(unit[sensor_to_plot],c='k', lw=1)
            axis[1].set_title(sensors[ sensors_to_plot[axis[0]] ])
            axis[1].grid(ls=':')
        fig.tight_layout(h_pad=1)
        
        if save_to_file is not "":
            fig.savefig(save_to_file)
        
    def plot_units_pca(self, units_numbers, save_to_file = ""):
        units = []
        for i in range(len(units_numbers)):
            unit = df[df['unit']==units_numbers[i]]
            unit = unit[unit.columns[5:]]
            units.append(unit)
            
        pca = PCA(n_components=2).fit(concatenate(units, axis=0))
        
        for unit in enumerate(units):
            temp = pca.transform(unit[1])
            units[unit[0]]=temp
            
        scaler = StandardScaler().fit(concatenate(units, axis=0))
    
        fig, axes = plt.subplots(2,2,figsize=(5,5), sharex=True, sharey=True)
        
        for axis_units in zip(axes.flatten(), units):
            scaled_unit = scaler.transform(axis_units[1])
            x = scaled_unit[:,0]
            y = scaled_unit[:,1]
            sn.scatterplot(x, y, ax=axis_units[0], hue=arange(x.shape[0]),palette='inferno', size=4, linewidth=0)
            axis_units[0].get_legend().remove()
            
        for axis in enumerate(axes.flatten()):
            axis[1].set_title('Engine {}'.format(units_numbers[axis[0]]))
            axis[1].grid(ls=':')

        fig.tight_layout()
        
        if save_to_file is not "":
            fig.savefig(save_to_file)
            
    def RUL_modeler(self, life : int, kind : str, classes = 5):
        if kind == 'linear':
            return flip(arange(life)).reshape(-1,1)
        
        elif kind == 'nonlinear':
            x = array([0, 1.4*life/2, life])
            y = array([life, 1.2*life/2, 0])
        
            polynom = poly1d(polyfit(x,y,3))
        
            return polynom(arange(0,life)).reshape(-1,1)
        
        elif kind == 'piecewise':
            x = concatenate(( self.constant_rul*ones((self.start_of_failure,1)), linspace(self.constant_rul,0,life-self.start_of_failure).reshape(-1,1)), axis=0)
            return x
        
        elif kind == 'classification':
            return linspace(0, classes, life, endpoint = False ).astype('int32' ).reshape(-1,1)
        
    def calculate_RUL_all_units(self, kind : str):
        self.rul = array([])
        all_units_lengths = self.data.groupby('unit')['cycle'].max()
        
        for unit_length in all_units_lengths:
            self.rul = append(self.rul, self.RUL_modeler(unit_length, kind))
            
    def calculate_RUL_from_dataframe(self, df, kind : str):
        df_rul = array([])
        all_units_lengths = df.groupby('unit')['cycle'].max()
        
        for unit_length in all_units_lengths:
            df_rul = append(df_rul, self.RUL_modeler(unit_length, kind))
        
        return df_rul
        
    def construct_binary_classification_data(self, good_faulty_threshould = 30):
        x = zeros((0,26))
        y = zeros((0,1))
        
        for group_name, group_df in self.data.groupby('unit'):
            first_rows = group_df[:good_faulty_threshould]
            last_rows = group_df[-good_faulty_threshould:]
            
            x = concatenate((x, first_rows, last_rows), axis=0)
            y = concatenate((y, zeros((good_faulty_threshould,1)), ones((good_faulty_threshould,1))), axis=0)
            
        return x, y
    
    def dataset_statistics(self):
        units_number = int(self.data.iloc[-1]['unit'])
        max_length = self.data.groupby('unit')['cycle'].max().max()
        average_length = around(self.data.groupby('unit')['cycle'].max().mean(),2)
        min_length = self.data.groupby('unit')['cycle'].max().min()
        
        return dict({'units' : units_number, 'max': max_length, 'average' : average_length, 'min':min_length})
 
    def get_regression_train_test(self):
        self.regression_train_data = self.data.copy()
        self.regression_test_data = pd.DataFrame(columns = self.data.columns)
        
        for test_unit in self.random_test_units:
            cond = self.regression_train_data.unit == test_unit 
            self.regression_test_data = pd.concat((self.regression_test_data, self.regression_train_data[cond]), axis=0)
            
        self.regression_train_data.drop(self.regression_test_data.index, axis=0, inplace=True)
            
        return self.regression_train_data, self.regression_test_data
    
    def get_random_test_unit(self, id: int):
        return self.data[self.data['unit'] == self.random_test_units[id]]
        
    def mask_unit_for_lstm(self, unit : int, mask_value = 0):
        unit_values = self.data[self.data['unit'] == unit].values[:,2:]
        #Different units have different lines count, to shape data for use with LSTM, data must be shaped (batch_size, timesteps, input_dim), sequence_length is set to 20, most of the units lines can't be divided by sequence length for perfectly reshaping the unit, so it must be padded (with zeros)
        missing_lines = int(ceil(unit_values.shape[0]/self.sequence_length)*self.sequence_length-unit_values.shape[0])
        unit_values = concatenate((unit_values, mask_value*ones((missing_lines, unit_values.shape[1]))), axis=0)
        
        return unit_values
    
    def unit_rul_for_lstm(self, unit : int, mask_value = 0, kind = 'nonlinear'):
        unit_length = int(self.data[self.data['unit']==unit]['cycle'].max())
        missing_lines = int(ceil(unit_length/self.sequence_length)*self.sequence_length-unit_length)
        rul = self.RUL_modeler(unit_length, kind)
        rul = concatenate((rul, mask_value*ones((missing_lines,1))))
        return rul.reshape(-1, self.sequence_length)
        
    
    def get_lstm_train_test(self, mask_value=0, kind='nonlinear'):
        self.lstm_train_data = zeros((0, self.sequence_length, 24))
        self.lstm_test_data = zeros((0, self.sequence_length, 24))
        self.lstm_train_rul = zeros((0, self.sequence_length))
        self.lstm_test_rul = zeros((0, self.sequence_length))
        units_number = int(self.data.iloc[-1]['unit'])
        
        for unit_number in range(1,units_number+1):
            if not (self.random_test_units == unit_number).any():
                unit = self.mask_unit_for_lstm(unit_number, mask_value)
                self.lstm_train_data = concatenate((self.lstm_train_data, unit.reshape(-1, self.sequence_length, 24)) ,axis=0)

                rul = self.unit_rul_for_lstm(unit_number, mask_value, kind=kind)
                self.lstm_train_rul = concatenate((self.lstm_train_rul, rul))
            else:
                unit = self.mask_unit_for_lstm(unit_number, mask_value)
                self.lstm_test_data = concatenate((self.lstm_test_data, unit.reshape(-1, self.sequence_length, 24)) ,axis=0)
                rul = self.unit_rul_for_lstm(unit_number, mask_value, kind=kind)
                self.lstm_test_rul = concatenate((self.lstm_test_rul, rul))
             
        return self.lstm_train_data, self.lstm_test_data, self.lstm_train_rul, self.lstm_test_rul
    
    def get_lstm_test_unit(self, unit : int, mask_value=0, kind='nonlinear'):
        unit_data = self.mask_unit_for_lstm(self.random_test_units[unit], mask_value)
        unit_data = unit_data.reshape(-1, self.sequence_length, 24)
        rul = self.unit_rul_for_lstm(self.random_test_units[unit],mask_value= mask_value, kind=kind)
        
        return unit_data, rul
        
        
#%% Creating CMAPSS object with FD_001
cmapss1 = CMAPSS('C:/Users/abdel/Documents/Workspace/NASA', 1)
cmapss2 = CMAPSS('C:/Users/abdel/Documents/Workspace/NASA', 2)
cmapss3 = CMAPSS('C:/Users/abdel/Documents/Workspace/NASA', 3)
cmapss4 = CMAPSS('C:/Users/abdel/Documents/Workspace/NASA', 4)

#%% Calculate RUL

cmapss.calculate_RUL_all_units('nonlinear')

#%% Prepare Classification Data
x_classification, y_classification = cmapss.construct_binary_classification_data(25)
x_classification2, y_classification2 = cmapss2.construct_binary_classification_data(25)
x_classification3, y_classification3 = cmapss3.construct_binary_classification_data(25)
x_classification4, y_classification4 = cmapss4.construct_binary_classification_data(25)
#%%
x_classification = concatenate((x_classification,x_classification2,x_classification3,x_classification4), axis=0)
y_classification = concatenate((y_classification,y_classification2,y_classification3,y_classification4), axis=0)

#%%
x_classification_train, x_classification_test, y_classification_train, y_classification_test = train_test_split(x_classification[:,2:], y_classification, test_size=0.2)


#%% Fully-Connected : Classification
model_fc_clf = Sequential()
model_fc_clf.add( Dense(8, activation='relu', input_shape=(24,), name='Dense1') )
model_fc_clf.add( Dense(4, activation='relu', name='Dense2') )
model_fc_clf.add( Dense(1, activation='sigmoid', name='Dense3') )
model_fc_clf.compile(loss='binary_crossentropy', metrics=['acc'], optimizer='adam')

fc_classifcation_history = model_fc_clf.fit(x_classification_train, y_classification_train, epochs=200, batch_size=32, validation_split=.2)

#%% Evaluate Model : Fully-Connected Classification
score, acc = model_fc_clf.evaluate(x_classification_test, y_classification_test)
model_fc_clf_pred = model_fc_clf.predict(x_classification_test)
model_fc_clf_pred = around(model_fc_clf_pred)

fc_clf_precision = precision_score( y_classification_test, model_fc_clf_pred )
fc_clf_recall = recall_score( y_classification_test, model_fc_clf_pred )
fc_clf_f1 = f1_score( y_classification_test, model_fc_clf_pred )
fc_clf_roc_auc = roc_auc_score( y_classification_test, model_fc_clf_pred )

print('Score (binary crossentropy): {}'.format(around(score,4)))
print('Accuracy: {}%'.format(around(acc*100,2)))
print('Precision Score: {}'.format( around(fc_clf_precision,2) ))
print('Recall Score: {}'.format( around(fc_clf_recall,2) ))
print('F1 Score: {}'.format( around(fc_clf_f1,2) ))
print('ROC AUC Score: {}'.format( around(fc_clf_roc_auc,4) ))

#%% Plot Fully-Connected Training : Classification
fig, axes = plt.subplots(2,1,figsize=(5.5,5), sharex=True)
axes[0].plot(classification_history_fc['loss'],c='k', lw=1)
axes[0].plot(classification_history_fc['val_loss'],'--',c='k', lw=1)
axes[0].legend(['Training','Validation'], ncol=2,framealpha=.5)
axes[0].grid(ls=':')
axes[0].set_ylabel('Loss (binary corssentropy)')

axes[1].plot(array(classification_history_fc['acc'])*100,c='k', lw=1)
axes[1].plot(array(classification_history_fc['val_acc'])*100,'--',c='k', lw=1)
axes[1].legend(['Training','Validation'], loc='lower right', ncol=2,framealpha=.5)
axes[1].grid(ls=':')
axes[1].set_xlabel('Epochs')
axes[1].set_ylabel('Accuracy (\%)')

fig.tight_layout()
fig.savefig('D:\\Thesis\\Document\\figures\\cmapss_classification_training.pdf')

#%% Plot Classification History [French]
fig, axes = plt.subplots(2,1,figsize=(5.5,5), sharex=True)
axes[0].plot(classification_history_fc['loss'],c='k', lw=1)
axes[0].plot(classification_history_fc['val_loss'],'--',c='k', lw=1)
axes[0].legend(["Entrînement","Validation"], ncol=2,framealpha=.5)
axes[0].grid(ls=':')
axes[0].set_ylabel('Perte (binary corssentropy)')

axes[1].plot(array(classification_history_fc['acc'])*100,c='k', lw=1)
axes[1].plot(array(classification_history_fc['val_acc'])*100,'--',c='k', lw=1)
axes[1].legend(["Entraînement",'Validation'], loc='lower right', ncol=2,framealpha=.5)
axes[1].grid(ls=':')
axes[1].set_xlabel('Epoques')
axes[1].set_ylabel('Précision (\%)')

fig.tight_layout()
fig.savefig('D:\\Thesis\\Document\\figures\\cmapss_classification_training_fr.pdf')

#%% Calculate ROC Curve
fpr, tpr, thresholds = roc_curve(y_classification_test, model_fc_clf.predict(x_classification_test))

#%% Plot ROC Curve
fig, axis = plt.subplots(1,1, figsize=(4,3))
axis.plot(fpr,tpr,c='k', lw=1)
axis.plot([0, 1], [0, 1], 'k--', lw='.8')
axis.set_xlabel('False Positive Rate')
axis.set_ylabel('True Positive Rate')
axis.grid(ls=':')
axis.axis([0, 1, 0, 1])
axis.legend(['ROC Curve (AUC={})'.format(around(fc_clf_roc_auc,4))],framealpha=.5)
fig.tight_layout()
fig.savefig('D:\\Thesis\\Document\\figures\\cmapss_classification_roc.pdf')

#%% Plot ROC Curve [French]
fig, axis = plt.subplots(1,1, figsize=(4,3))
axis.plot(fpr,tpr,c='k', lw=1)
axis.plot([0, 1], [0, 1], 'k--', lw='.8')
axis.set_xlabel('Taux de faux positif')
axis.set_ylabel('Taux de vrai positif')
axis.grid(ls=':')
axis.axis([0, 1, 0, 1])
axis.legend(['Courbe ROC (AUC={})'.format(around(fc_clf_roc_auc,4))],framealpha=.5)
fig.tight_layout()
fig.savefig('D:\\Thesis\\Document\\figures\\cmapss_classification_roc_fr.pdf')

#%% Prepare Regression Data
x_regression_train, x_regression_test = cmapss1.get_regression_train_test()

y_regression_train = cmapss1.calculate_RUL_from_dataframe(x_regression_train, kind='nonlinear')
y_regression_test = cmapss1.calculate_RUL_from_dataframe(x_regression_test, kind='nonlinear')

x_regression_train = x_regression_train.values[:,2:]
x_regression_test = x_regression_test.values[:,2:]

#%% Fully-Connected : Regression
model_fc_reg = Sequential()
model_fc_reg.add( Dense(32, activation='relu', input_shape=(24,), name='Dense1') )
model_fc_reg.add( Dense(16, activation='relu', name='Dense2') )
model_fc_reg.add( Dense(8, activation='relu', name='Dense3') )
model_fc_reg.add( Dense(1, name='Dense4') )
model_fc_reg.compile(loss='mean_squared_error', metrics=['mae'], optimizer='adam')

#%% Train Fully-Connected : Regression
fc_regression_history = model_fc_reg.fit(x_regression_train, y_regression_train, epochs=300, batch_size=128, validation_split=.2)

#%% Plot Fully-Connected Training : Regression
fig, axes = plt.subplots(2,1,figsize=(5.5,5), sharex=True)
axes[0].plot(regression_history_fc_dict['loss'],c='k', lw=1)
axes[0].plot(regression_history_fc_dict['val_loss'],'--', c='k', lw=1)
axes[0].legend(['Training','Validation'], ncol=2,framealpha=.5)
axes[0].grid(ls=':')
axes[0].set_ylabel('Loss (mean-squared error)')

axes[1].plot(regression_history_fc_dict['mae'],c='k', lw=1)
axes[1].plot(regression_history_fc_dict['val_mae'],'--',c='k', lw=1)
axes[1].legend(['Training','Validation'], loc='upper right', ncol=2,framealpha=.5)
axes[1].grid(ls=':')
axes[1].set_xlabel('Epochs')
axes[1].set_ylabel('Mean absolute error')

fig.tight_layout()
fig.savefig('D:\\Thesis\\Document\\figures\\cmapss_regression_training.pdf')

#%% Plot Fully-Connected Training : Regression [French]
fig, axes = plt.subplots(2,1,figsize=(5.5,5), sharex=True)
axes[0].plot(regression_history_fc_dict['loss'],c='k', lw=1)
axes[0].plot(regression_history_fc_dict['val_loss'],'--', c='k', lw=1)
axes[0].legend(["Entraînement","Validation"], ncol=2,framealpha=.5)
axes[0].grid(ls=':')
axes[0].set_ylabel("Perte (Erreur carrée moyenne)")

axes[1].plot(regression_history_fc_dict['mae'],c='k', lw=1)
axes[1].plot(regression_history_fc_dict['val_mae'],'--',c='k', lw=1)
axes[1].legend(["Entraînement","Validation"], loc='upper right', ncol=2,framealpha=.5)
axes[1].grid(ls=':')
axes[1].set_xlabel('Epoques')
axes[1].set_ylabel("Erreur moyenne absolue")

fig.tight_layout()
fig.savefig('D:\\Thesis\\Document\\figures\\cmapss_regression_training_fr.pdf')

#%% Test Fully-Connected : Regression

test_units_y = []
pred_units = []
poly_fit_units = []

for i in range(4):
    test_unit_x = cmapss1.get_random_test_unit(i)
    test_unit_y = cmapss1.calculate_RUL_from_dataframe(test_unit_x,'nonlinear')
    pred_unit = model_fc_reg.predict(test_unit_x.values[:,2:])
    
    x = arange(pred_unit.shape[0])
    poly_fit_unit = poly1d(polyfit(x,pred_unit.ravel(),3))(x)
    
    test_units_y.append(test_unit_y)
    pred_units.append(pred_unit)
    poly_fit_units.append(poly_fit_unit)


#%% Plot Fully-Connected : Regression
fig, axes = plt.subplots(1,2, figsize=(6,2.5), sharey=True)

axes[0].set_title('Test Unit 01')
axes[0].plot(test_units_y[0], '--', c='k', lw=1)
axes[0].plot(pred_units[0], c='k', lw=1)
axes[0].plot(poly_fit_units[0], c='r')
axes[0].grid(ls=':')
axes[0].set_xlabel('Cycles')
axes[0].set_ylabel('Remaining cycles')
axes[0].axis([0,250,0,250])

axes[1].set_title('Test Unit 02')
axes[1].plot(test_units_y[1], '--', c='k', lw=1)
axes[1].plot(pred_units[1], c='k', lw=1)
axes[1].plot(poly_fit_units[1], c='r')
axes[1].grid(ls=':')
axes[1].set_xlabel('Cycles')
#axes[1].set_ylabel('Remaining cycles')
axes[1].axis([0,210,0,250])
fig.legend(['Actual RUL','Prediction','Polynomial fit'],loc = 'lower center', ncol=3, fontsize='medium',bbox_to_anchor=(.5,.95))

fig.tight_layout()
fig.savefig('D:\\Thesis\\Document\\figures\\cmapss_regression_predictions.pdf',bbox_inches = 'tight')

#%% Plot Fully-Connected : Regression [French]
fig, axes = plt.subplots(1,2, figsize=(6,2.5), sharey=True)

axes[0].set_title('Unité de test 01')
axes[0].plot(test_units_y[0], '--', c='k', lw=1)
axes[0].plot(pred_units[0], c='k', lw=1)
axes[0].plot(poly_fit_units[0], c='r')
axes[0].grid(ls=':')
axes[0].set_xlabel('Cycles')
axes[0].set_ylabel('Cycles restants')
axes[0].axis([0,250,0,250])

axes[1].set_title('Unité de test 02')
axes[1].plot(test_units_y[1], '--', c='k', lw=1)
axes[1].plot(pred_units[1], c='k', lw=1)
axes[1].plot(poly_fit_units[1], c='r')
axes[1].grid(ls=':')
axes[1].set_xlabel('Cycles')
#axes[1].set_ylabel('Remaining cycles')
axes[1].axis([0,210,0,250])
fig.legend(['RUL réel','Prédiction','Ajustement polynomial'],loc = 'lower center', ncol=3, fontsize='medium',bbox_to_anchor=(.5,.95))

fig.tight_layout()
fig.savefig('D:\\Thesis\\Document\\figures\\cmapss_regression_predictions_fr.pdf',bbox_inches = 'tight')

#%% Prepare LSTM Data
cmapss1.sequence_length=100
cmapss1.start_of_failure = 100
lstm_train_data, lstm_test_data, lstm_train_rul, lstm_test_rul = cmapss1.get_lstm_train_test(mask_value=-10, kind='nonlinear')

#%%
cmapss2.sequence_length=100
lstm_train_data2, lstm_test_data2, lstm_train_rul2, lstm_test_rul2 = cmapss2.get_lstm_train_test(mask_value=-10, kind='nonlinear')

cmapss3.sequence_length=100
lstm_train_data3, lstm_test_data3, lstm_train_rul3, lstm_test_rul3 = cmapss3.get_lstm_train_test(mask_value=-10, kind='nonlinear')

cmapss4.sequence_length=100
lstm_train_data4, lstm_test_data4, lstm_train_rul4, lstm_test_rul4 = cmapss4.get_lstm_train_test(mask_value=-10, kind='nonlinear')

#%%
lstm_train_data_total = concatenate((lstm_train_data,lstm_train_data2,lstm_train_data3,lstm_train_data4), axis=0)
lstm_train_rul_total = concatenate((lstm_train_rul,lstm_train_rul2,lstm_train_rul3,lstm_train_rul4))
#%% LSTM : Regression
model_lstm = Sequential()
model_lstm.add( LSTM(100, return_sequences=True, input_shape=(100,24), name='lstm_1') )
model_lstm.add( LSTM(100, return_sequences=True , name='lstm_3') )
model_lstm.add( LSTM(75, name='lstm_4') )
model_lstm.add( Dense(120, activation='relu') )
model_lstm.add( Dense(110, activation='relu') )
model_lstm.add( (Dense(100)) )
model_lstm.compile( loss='mean_squared_error', metrics=['mae'], optimizer='adam')


#%% Plot LSTM Training
history = model_lstm.fit(lstm_train_data, lstm_train_rul, epochs=50, validation_split=.2, batch_size=16)


#%% Test LSTM
lstm_test_unit, lstm_test_unit_rul = cmapss1.get_lstm_test_unit(0, kind='nonlinear')

predictions_lstm = model_lstm.predict(lstm_train_data[:2,:,:])
predictions_lstm_test = model_lstm.predict(lstm_test_unit)
unit1_lstm_pred = predictions_lstm_test.ravel()[:181]
unit1_lstm_real = lstm_test_unit_rul.ravel()[:181]
lstm_test_unit, lstm_test_unit_rul = cmapss1.get_lstm_test_unit(2, kind='nonlinear')
predictions_lstm = model_lstm.predict(lstm_train_data[:2,:,:])
predictions_lstm_test = model_lstm.predict(lstm_test_unit)
unit2_lstm_pred = predictions_lstm_test.ravel()[:174]
unit2_lstm_real = lstm_test_unit_rul.ravel()[:174]

#%%
plt.plot(unit1_lstm_pred)
plt.plot(unit1_lstm_real)

#%% Plot LSTM Training
fig, axes = plt.subplots(2,1,figsize=(5.5,5), sharex=True)
axes[0].plot(history.history['loss'],c='k', lw=1)
axes[0].plot(history.history['val_loss'],'--', c='k', lw=1)
axes[0].legend(['Training','Validation'], ncol=2,framealpha=.5)
axes[0].grid(ls=':')
axes[0].set_ylabel('Loss (mean-squared error)')

axes[1].plot(history.history['mae'],c='k', lw=1)
axes[1].plot(history.history['val_mae'],'--',c='k', lw=1)
axes[1].legend(['Training','Validation'], loc='upper right', ncol=2,framealpha=.5)
axes[1].grid(ls=':')
axes[1].set_xlabel('Epochs')
axes[1].set_ylabel('Mean absolute error')

fig.tight_layout()
fig.savefig('D:\\Thesis\\Document\\figures\\cmapss_lstm_training.pdf')

#%% Plot LSTM Training : French
fig, axes = plt.subplots(2,1,figsize=(5.5,5), sharex=True)
axes[0].plot(history.history['loss'],c='k', lw=1)
axes[0].plot(history.history['val_loss'],'--', c='k', lw=1)
axes[0].legend(["Entraînement","Validation"], ncol=2,framealpha=.5)
axes[0].grid(ls=':')
axes[0].set_ylabel("Perte (Erreur carrée moyenne)")

axes[1].plot(history.history['mae'],c='k', lw=1)
axes[1].plot(history.history['val_mae'],'--',c='k', lw=1)
axes[1].legend(["Entraînement",'Validation'], loc='upper right', ncol=2,framealpha=.5)
axes[1].grid(ls=':')
axes[1].set_xlabel('Epoques')
axes[1].set_ylabel("Erreur moyenne absolue")

fig.tight_layout()
fig.savefig('D:\\Thesis\\Document\\figures\\cmapss_lstm_training_fr.pdf')

#%% Plot LSTM Test Results
fig, axes = plt.subplots(1,2, figsize=(6,2.5), sharey=True)

axes[0].set_title('Test Unit 01')
axes[0].plot(unit1_lstm_pred, c='k', lw=1)
axes[0].plot(unit1_lstm_real, '--', c='k', lw=1)

axes[0].grid(ls=':')
axes[0].set_xlabel('Cycles')
axes[0].set_ylabel('Remaining cycles')
axes[0].axis([0,200,0,250])

axes[1].set_title('Test Unit 02')
axes[1].plot(unit2_lstm_pred, c='k', lw=1)
axes[1].plot(unit2_lstm_real, '--', c='k', lw=1)
axes[1].grid(ls=':')
axes[1].set_xlabel('Cycles')
#axes[1].set_ylabel('Remaining cycles')
axes[1].axis([0,200,0,250])
fig.legend(['LSTM Prediction','Actual RUL'],loc = 'lower center', ncol=3, fontsize='medium',bbox_to_anchor=(.5,.95))

fig.tight_layout()
fig.savefig('D:\\Thesis\\Document\\figures\\cmapss_lstm_regression_predictions.pdf',bbox_inches = 'tight')

#%% Plot LSTM Test Results [French]
fig, axes = plt.subplots(1,2, figsize=(6,2.5), sharey=True)

axes[0].set_title('Unité de test 01')
axes[0].plot(unit1_lstm_pred, c='k', lw=1)
axes[0].plot(unit1_lstm_real, '--', c='k', lw=1)

axes[0].grid(ls=':')
axes[0].set_xlabel('Cycles')
axes[0].set_ylabel('Remaining cycles')
axes[0].axis([0,200,0,250])

axes[1].set_title('Unité de test 02')
axes[1].plot(unit2_lstm_pred, c='k', lw=1)
axes[1].plot(unit2_lstm_real, '--', c='k', lw=1)
axes[1].grid(ls=':')
axes[1].set_xlabel('Cycles')
#axes[1].set_ylabel('Remaining cycles')
axes[1].axis([0,200,0,250])
fig.legend(['Prédiction de LSTM','RUL réel'],loc = 'lower center', ncol=3, fontsize='medium',bbox_to_anchor=(.5,.95))

fig.tight_layout()
fig.savefig('D:\\Thesis\\Document\\figures\\cmapss_lstm_regression_predictions_fr.pdf',bbox_inches = 'tight')

#%% Save Training History
regression_history_fc_dict = dict(
    {
     'loss' : fc_regression_history.history['loss'],
     'val_loss' : fc_regression_history.history['val_loss'],
     'mae' : fc_regression_history.history['mae'],
     'val_mae' : fc_regression_history.history['val_mae'],
    }
    )

"""classification_history_fc_dict = dict(
    {
     'loss' : fc_classifcation_history.history['loss'],
     'val_loss' : fc_classifcation_history.history['val_loss'],
     'acc' : fc_classifcation_history.history['acc'],
     'val_acc' : fc_classifcation_history.history['val_acc'],
    } 
    )
"""
pd.DataFrame(regression_history_fc_dict).to_csv('C:/Users/abdel/Documents/Workspace/NASA/regression_history_fc.csv')
#pd.DataFrame(classification_history_fc_dict).to_csv('C:/Users/abdel/Documents/Workspace/NASA/classification_history_fc.csv')
#model_fc_clf.save('C:/Users/abdel/Documents/Workspace/NASA/model_fc_clf.h5')
model_fc_reg.save('C:/Users/abdel/Documents/Workspace/NASA/model_fc_reg.h5')
model_lstm.save('C:/Users/abdel/Documents/Workspace/NASA/model_lstm.h5')

lstm_history_dict = dict(
    {
     'loss' : history.history['loss'],
     'val_loss' : history.history['val_loss'],
     'mae' : history.history['mae'],
     'val_mae' : history.history['val_mae'],
    }
    )
pd.DataFrame(lstm_history_dict).to_csv('C:/Users/abdel/Documents/Workspace/NASA/lstm_history.csv')


==> scripts/femto.py <==
# -*- coding: utf-8 -*-
"""
Created on Fri Apr 10 11:58:48 2020

@author: Abdeljalil Letrache <abdeljalilletrache@outlook.com>
"""

#%% Loading basic libraries
import os
from numpy import *
import pandas as pd
import pywt
import scipy.stats
import scipy.signal
import matplotlib.pyplot as plt
from skimage.transform import resize
import importlib
#%% Import machine learning libraries
from keras.models import Sequential
from keras.layers import LSTM, Conv1D, MaxPool1D, Flatten, Dropout, Dense, Masking
from keras.utils import to_categorical

#%% Matplotlib LaTeX Settings
plt.rc('font', family='serif')
plt.rc('xtick', labelsize='10')
plt.rc('ytick', labelsize='10')
plt.rc('axes', titlesize=12)
plt.rc('text', usetex=True)

#%% General settings

def decomposition_length(dwt_settings):
    wav = pywt.Wavelet(dwt_settings['wavelet'])
    #TODO: adjust this to be more general
    dwl =2560 
    for i in range(dwt_settings['level']):
        dwl = int((dwl + wav.dec_len -1)/2)
    return dwl

vibrations_sample_length = 2560
general_settings = {
    'main_path' :'/home/abdeljalil/Workspace/FEMTODATA/', 
    'frequency' : 25.6*(10**3),
    'sampling_period' : 1/25.6*(10**3),
    'sample_length' : 2560
    }

#%% Utilities Functions 
def RUL_modeler(life : int, kind : str, classes = 5):
    if kind == 'linear':
        return flip(arange(life)).reshape(-1,1)

    elif kind == 'nonlinear':
        x = array([0, 1.4*life/2, life])
        y = array([life, 1.2*life/2, 0])
        polynom = poly1d(polyfit(x,y,3))
        return polynom(arange(0,life)).reshape(-1,1)

    elif kind == 'piecewise':
        pass

    elif kind == 'classification':
        return linspace(0, classes, life, endpoint=False).astype('int32').reshape(-1,1)

    return None

def plot_nonlinear_RUL(life : int, xylim : int, savefig = False):
    linear_rul = RUL_modeler(life, kind='linear')
    nonlinear_rul_x = arange(0,life)
    nonlinear_rul_y = RUL_modeler(life, kind='nonlinear')

    fig, axis = plt.subplots(1,1,figsize=(5.5,4))
    axis.plot(linear_rul,'--', c='k', lw=1)
    axis.plot(nonlinear_rul_x, nonlinear_rul_y, '-', c='k', lw=1)
    axis.set_xlabel('Aging')
    axis.set_ylabel('Remaining life')
    axis.legend(['Linear RUL', 'Nonlinear RUL'], loc='lower center', ncol=2, framealpha=.5)
    axis.set_xlim([0,xylim])
    axis.set_ylim([0,xylim])
    axis.grid(ls=':')

    if savefig:
        fig.savefig('D:\\Thesis\\Document\\figures\\nonlinear_rul.pdf')

#%% Discrete Wavelet Transform Functions 

def plot_bearing_dwt(main_bearings_path, bearing_name,wavelet, level, vibration_orientation = 'vertical',  normalizey=True):
    bearing_directory = os.path.join(main_bearings_path, bearing_name)
    files_for_plotting = linspace(1, len( os.listdir( bearing_directory ) )-1, 5).astype('int32')

    fig, axes = plt.subplots(5,1, figsize=(5,5), sharex=True, sharey=normalizey)

    for iterator in enumerate(files_for_plotting):
        file_name = os.listdir(bearing_directory)[iterator[1]]
        vibrations = pd.read_csv(os.path.join(bearing_directory, file_name), header=None)

        if vibration_orientation == 'vertical':
            vibrations = vibrations[4].values
        elif vibration_orientation == 'horizontal':
            vibrations = vibrations[5].values

        coef = pywt.wavedec(vibrations, wavelet, level=level)
        axes[iterator[0]].plot(coef[1], c='k', lw=1)
        axes[iterator[0]].set_title('Fault Progression {}\%'.format(iterator[0]*25))
        axes[iterator[0]].grid(True)

        if normalizey:
            axes[iterator[0]].set_ylim([-60,60])
            axes[iterator[0]].set_yticks([-60,0,60])

    fig.tight_layout(h_pad=.4)

def plot_bearing_trigonometric_features(main_bearings_path, bearing_name, dwt_settings):
    bearing_directory = os.path.join(main_bearings_path, bearing_name)
    dec_length = decomposition_length(dwt_settings)
    decomposition_coefficients = zeros((0, dec_length))
    fig, axes = plt.subplots(nrows = 1, ncols=2, figsize=(6,3))
    for file_name in os.listdir(bearing_directory):
        file_path = os.path.join(bearing_directory, file_name)

        df = pd.read_csv( file_path , header = None)
        vibrations = df[4].values
        coef = pywt.wavedec(vibrations, dwt_settings['wavelet'], dwt_settings['level'])
        single_decomposition_coefficients = coef[0].reshape(1,-1)

        print('single : ',single_decomposition_coefficients.shape)
        decomposition_coefficients = concatenate((decomposition_coefficients, single_decomposition_coefficients), axis=0)

    arcsinh_func = std(arcsinh(decomposition_coefficients), axis=1)
    arctan_func = std(arctan(decomposition_coefficients), axis=1)
    axes[0].scatter(arange(0,arcsinh_func.shape[0]), arcsinh_func, c='k', s=1)
    axes[1].scatter(arange(0,arctan_func.shape[0]), arctan_func, c='k', s=1)

def calculate_feature(coefficients, function : str, cum : bool):
    '''
    Given a set of dwt coefficients, it performs transformation indicated by function argument and returns the cumulative sum
    '''
    if function == 'skewness':
        feature = scipy.stats.skew(coefficients, axis=1)

    elif function == 'kurtosis':
        feature = scipy.stats.kurtosis(coefficients, axis=1)

    elif function == 'arcsinh':
        feature = arcsinh(std(coefficients, axis=1))

    elif function == 'arctan':
        feature = arctan(std(coefficients, axis=1))

    elif function == 'entropy':
        feature = scipy.stats.entropy(abs(coefficients), axis=1)

    elif function == 'rms':
        feature = sqrt( mean( square(coefficients), axis=1 ) )

    elif function == 'ubound':
        feature = (coefficients.max(axis=1) + 1/2 * (coefficients.max(axis=1) - coefficients.min(axis=1))/(coefficients.shape[1]-1))
    if cum:
        feature = cumsum(feature)/sqrt(abs(cumsum(feature)))

    return feature

def construct_dwt_features_dataset(main_bearings_path, bearings_list, dwt_settings, cum, rul_kind, classes = 5):
    '''
    Given a list of bearings, this function uses calculate_feature() to calculate different cumulative features for each bearing and the corresponding RUL
    '''
    RUL_X = zeros((0, 6))
    RUL_Y = zeros((0,1))

    dec_length = decomposition_length(dwt_settings)

    for bearing in bearings_list:
        bearing_path = os.path.join(main_bearings_path, bearing)

        bearing_coefficients = zeros((0, dec_length))

        for file in sorted(os.listdir(bearing_path)):
            file_path = os.path.join(bearing_path, file)
            df = pd.read_csv( file_path , header = None)
            vibrations = df[4].values

            coefficients = pywt.wavedec(vibrations, dwt_settings['wavelet'], level=dwt_settings['level'])[0].reshape(1,-1)
            bearing_coefficients = concatenate((bearing_coefficients, coefficients), axis=0 )

        #f_skewness = calculate_feature(bearing_coefficients, 'skewness').reshape(-1,1)
        f_kurtosis = calculate_feature(bearing_coefficients, 'kurtosis', cum).reshape(-1,1)
        f_arcsinh = calculate_feature(bearing_coefficients, 'arcsinh', cum).reshape(-1,1)
        f_arctan = calculate_feature(bearing_coefficients, 'arctan', cum).reshape(-1,1)
        f_entropy = calculate_feature(bearing_coefficients, 'entropy', cum).reshape(-1,1)
        f_rms = calculate_feature(bearing_coefficients, 'rms', cum).reshape(-1,1)
        f_ubound = calculate_feature(bearing_coefficients, 'ubound', cum).reshape(-1,1)

        features = concatenate(( f_kurtosis, f_arcsinh, f_arctan, f_entropy, f_rms, f_ubound), axis=1)
        RUL_X = concatenate((RUL_X, features), axis=0)

        RUL = RUL_modeler(len(os.listdir(bearing_path)), rul_kind, classes = classes)
        RUL_Y = concatenate((RUL_Y, RUL), axis=0)

    return RUL_X, RUL_Y

def smooth_feature(feature, window, degree):
    return scipy.signal.savgol_filter(feature, window, degree)

#%% Discrete  Wavelet Transform 
dwt_settings = {
    'wavelet' : 'db4',
    'level' : 4
}

#%% Construct Dataset of Cumulative and Non-cumulative Trigonometric & Other Features 
rulx, ruly = construct_dwt_features_dataset(general_settings['main_path'] , ['Bearing1_1'], dwt_settings, cum=False, rul_kind='nonlinear')

rulxcum, rulycum = construct_dwt_features_dataset(general_settings['main_path'] , ['Bearing1_1'], dwt_settings, cum=True, rul_kind='nonlinear')

#%% Plot Trigonometric Features 
arcsinhf = rulx[:,1]
arctanf = rulx[:,2]
arcsinhfs = smooth_feature(arcsinhf, 101,1)
arctanfs = smooth_feature(arctanf, 101, 1)

fig, axes = plt.subplots(1,2, figsize=(5.5,2))
axes[0].plot(arcsinhf, c='k',alpha=.2, lw=1)
axes[0].plot(arcsinhfs, c='royalblue', lw=1)
axes[0].set_title(r'$\sigma(asinh)$')
axes[0].set_ylim([0,4])
axes[1].plot(arctanf, c='k', alpha=.2,lw=1)
axes[1].plot(arctanfs, c='royalblue', lw=1)
axes[1].set_title(r'$\sigma(atan)$')
axes[1].set_ylim([.2,2])
for axis in axes:
    axis.set_xlabel(r'Time ($sec \times 10$)')
    axis.grid(ls=':')
    axis.set_xticks([0,1000,2000,3000])
    axis.set_xlim([0,3000])
    axis.legend(['Noisy','Filtered'],framealpha=.5, ncol=2,fontsize='small',loc='upper center')
fig.tight_layout()
fig.savefig('/home/abdeljalil/Workspace/MasterThesis/figures/trigonometric_features.pdf')


#%% Plot Trigonometric Features [French] 
arcsinhf = rulx[:,1]
arctanf = rulx[:,2]
arcsinhfs = smooth_feature(arcsinhf, 101,1)
arctanfs = smooth_feature(arctanf, 101, 1)

fig, axes = plt.subplots(1,2, figsize=(5.5,2))
axes[0].plot(arcsinhf, c='k',alpha=.2, lw=1)
axes[0].plot(arcsinhfs, c='royalblue', lw=1)
axes[0].set_title(r'$\sigma(asinh)$')
axes[0].set_ylim([0,4])
axes[1].plot(arctanf, c='k', alpha=.2,lw=1)
axes[1].plot(arctanfs, c='royalblue', lw=1)
axes[1].set_title(r'$\sigma(atan)$')
axes[1].set_ylim([.2,2])
for axis in axes:
    axis.set_xlabel(r'Temps ($sec \times 10$)')
    axis.grid(ls=':')
    axis.set_xticks([0,1000,2000,3000])
    axis.set_xlim([0,3000])
    axis.legend(['Bruyante','Lissée'],framealpha=.5, ncol=2,fontsize='small',loc='upper center')
fig.tight_layout()
fig.savefig('/home/abdeljalil/Workspace/MasterThesis/figures/trigonometric_features_fr.pdf')



#%% Plot Trigonometric Features 
features_func = ['kurtosis',r'$\sigma(asinh)$',r'$\sigma(atan)$','entropy','rms','ubound']
fig, axes = plt.subplots(nrows=3, ncols=2, figsize=(5,3.5), sharex=True)
for i in range(len(features_func)):
    feature = smooth_feature(rulx[:,i], 101, 1)
    cumfeature = rulxcum[:,i]
    axes.flatten()[i].plot(feature ,c='k', lw=1)
    axes.flatten()[i].set_ylabel(features_func[i])
    ax2 = axes.flatten()[i].twinx()
    ax2.plot(cumfeature,c='royalblue', lw=1)
    ax2.set_ylabel('C-{}'.format(features_func[i]),c='royalblue')
#    axes.flatten()[i].plot(rulxcum[:,i],c='r')
    #axes.flatten()[i].set_title(features_func[i]) 
    axes.flatten()[i].set_xticks([0,2800])
#    axes.flatten()[i].grid(ls=':')
    axes.flatten()[i].set_xticks([0,1000,2000,3000])
    axes.flatten()[i].set_xlim([0,3000])

    axes.flatten()[i].set_ylim([floor(feature.min()), ceil(feature.max())])
    axes.flatten()[i].set_yticks([floor(feature.min()), ceil(feature.max())])
    ax2.set_ylim([floor(feature.min()-5), ceil(feature.max()+5)])
    ax2.set_yticks([floor(cumfeature.min()-5), ceil(cumfeature.max()+5)])

axes.flatten()[3].set_ylim([4.5,4.9])
axes.flatten()[3].set_yticks([4.5,4.9])
fig.tight_layout()
fig.savefig('/home/abdeljalil/Workspace/MasterThesis/figures/trig_classic_cumulative_features.pdf')

#%% Calculate monotonicity
import FitnessMetrics

features_list = ['kurtosis','asinh','atan','entropy','rms','ubound']
for feature in range(6):
    print(features_list[feature],' = ', FitnessMetrics.monotonicity(smooth_feature(rulx[:,feature], 101, 1)))

for feature in range(6):
    print('Cumulative ',features_list[feature],' = ', FitnessMetrics.monotonicity(smooth_feature(rulxcum[:,feature], 101, 1)))

#%% Calculate trendability 
b1_1 = construct_dwt_features_dataset(general_settings['main_path'], ['Bearing1_1'], dwt_settings, cum=False, rul_kind='nonlinear')

b1_2 = construct_dwt_features_dataset(general_settings['main_path'], ['Bearing1_2'], dwt_settings, cum=False, rul_kind='nonlinear')

b1_3 = construct_dwt_features_dataset(general_settings['main_path'], ['Bearing1_3'], dwt_settings, cum=False, rul_kind='nonlinear')

b1_4 = construct_dwt_features_dataset(general_settings['main_path'], ['Bearing1_4'], dwt_settings, cum=False, rul_kind='nonlinear')

b1_5 = construct_dwt_features_dataset(general_settings['main_path'], ['Bearing1_5'], dwt_settings, cum=False, rul_kind='nonlinear')

b1_6 = construct_dwt_features_dataset(general_settings['main_path'], ['Bearing1_5'], dwt_settings, cum=False, rul_kind='nonlinear')
#%%
importlib.reload(FitnessMetrics)
fi = 3
for fi in range(6):
    feat_list = [b1_1[0][:,fi], b1_2[0][:,fi], b1_3[0][:,fi], b1_4[0][:,fi], b1_5[0][:,fi], b1_6[0][:,fi]]
    print(features_list[fi],':',FitnessMetrics.trendability(feat_list))

#%% Construct Neural Network Training Data From Cumulative Features
bearings_list = ['Bearing1_1','Bearing1_2','Bearing1_3','Bearing1_4']
rulxnn = []
rulynn = []

for bearing in bearings_list:
    bearx, beary = construct_dwt_features_dataset(general_settings['main_path'] , [bearing] , dwt_settings, cum=True, rul_kind='nonlinear')
    rulxnn.append(bearx)
    rulynn.append(beary)

#%%
rulxnnfull = zeros((0,6))
rulynnfull = zeros((0,1))
#%%
rulxnnfull = []
rulynnfull = []
for bearx, beary in zip(rulxnn, rulynn):
    missing_lines = int(ceil(bearx.shape[0]/seq_length)*seq_length-bearx.shape[0])
    missing_lines_x = ones((missing_lines, 6))*-10
    missing_lines_y = ones((missing_lines, 1))*-10
    rulxnnfull.append(concatenate((bearx,missing_lines_x), axis=0).reshape(-1,seq_length,num_features))
    rulynnfull.append(concatenate((beary,missing_lines_y), axis=0).reshape(-1, seq_length))

#%%
#rulxnnshaped = rulxnnfull.reshape(-1,seq_length,num_features)
#rulynnshaped = rulynnfull.reshape(-1,seq_length)

#%% Prepare data for LSTM
seq_length = 100
num_features = 6
#%% Create LSTM Neural Network

model = Sequential()
model.add(Masking(mask_value=-10, input_shape=(seq_length, num_features)))
model.add(LSTM(100, return_sequences=True , name='lstm_1'))
model.add(LSTM(100, return_sequences=True, name='lstm_2'))
model.add(LSTM(100,  name='lstm_3'))
model.add(Dense(120, activation='relu')) 
model.add(Dense(100))
model.compile(los-s='mean_squared_error', metrics=['mae'], optimizer='adam')

#%%

history = model.fit(rulxnnshaped, rulynnshaped.reshape(-1,900), epochs=20, batch_size=1)
#%%

model = Sequential()
model.add( Dense(12, activation='relu', input_shape=(6,))  )
model.add( Dense(1)  )
model.compile(loss='mean_squared_error', metrics=['mae'], optimizer='adam')
#%%
history = model.fit(rulxnnfull, rulynnfull.ravel(), shuffle=True,epochs=10, batch_size=64, validation_split=.2)
#%%
pred = model.predict(rulxnnfull)
plt.plot(pred)
plt.plot(rulynnfull)
#%%
test_bearings_list = ['Bearing1_5','Bearing1_6']
test_rulxnn = []
test_rulynn = []

for bearing in test_bearings_list:
    bearx, beary = construct_dwt_features_dataset(general_settings['main_path'] , [bearing] , dwt_settings, cum=True, rul_kind='nonlinear')
    test_rulxnn.append(bearx)
    test_rulynn.append(beary)
#%%
pred = model.predict(test_rulxnn[1])
plt.plot(3500-pred)
plt.plot(test_rulynn[1].ravel())

#%% Calculate Continuous Wavelet Transform
bearing = 'Bearing1_1'
path = os.path.join(general_settings['main_path'], bearing)
files_list = sorted(os.listdir(path))
files = (linspace(0,len(files_list)-1,8)).astype('int32')
coefs = []
scales = arange(1,129)
time = linspace(0,0.1, 2560)
wavelet = 'morl'

for file in files:
    file_path = os.path.join(path, files_list[file])
    data = pd.read_csv(file_path, header=None)

    vibration = data[4].values
    [coef, freq] = pywt.cwt(vibration, scales, wavelet, 1/general_settings['frequency'])
    coefs.append(abs(coef))
#%%
fig, axes = plt.subplots(


==> scripts/femtocwt.py <==
#%% Loading Libraries
from numpy import *
import pandas as pd
import matplotlib.pyplot as plt
import os
import pywt
from skimage.transform import resize
#%%
from keras.models import Sequential
from keras.layers import LSTM, Conv2D, MaxPool2D, Flatten, Dropout, Dense, Masking
from keras.utils import to_categorical
#%%
from sklearn.model_selection import train_test_split
from sklearn.metrics import roc_curve, roc_auc_score, precision_score, recall_score, f1_score
#%% Matplotlib LaTeX Settings
plt.rc('font', family='serif')
plt.rc('xtick', labelsize='10')
plt.rc('ytick', labelsize='10')
plt.rc('axes', titlesize=12)
plt.rc('text', usetex=True)

#%% General Settings
main_path = '/home/abdeljalil/Workspace/FEMTODATA/'
frequency = 25.5*(10**3)
period = 1/frequency
sample_length = 2560
vibrations_sample_length = 2560

#%% Continuous Wavelet Transform Settings
time = linspace(0, 0.1, 2560)
scales = arange(1,257)
wavelet = 'morl'

#%% Preparing data for plottign fault progress
bearing = 'Bearing1_1'
path = os.path.join(main_path, bearing)
files_list = sorted(os.listdir(path))
number_of_files = len(files_list)
files_to_plot = (linspace(0,number_of_files-2,8)).astype('int32')
coefs_h = []
coefs_v = []
for file in files_to_plot:
    file_path = os.path.join(path, files_list[file])
    data = pd.read_csv(file_path, header=None)
    print(file_path)
    vibration_h = data[4].values
    vibration_v = data[5].values
    [coef_h, freq] = pywt.cwt(vibration_h, scales, wavelet, 1/frequency)
    [coef_v, freq] = pywt.cwt(vibration_v, scales, wavelet, 1/frequency)
    coefs_h.append(abs(coef_h)**2)
    coefs_v.append(abs(coef_v)**2)

resize_shape = (128,128)
resized_coefs_h = []
resized_coefs_v = []
for coef in zip(coefs_h, coefs_v):
    resized_coefs_h.append(resize(coef[0][:128//2,:], resize_shape))
    resized_coefs_v.append(resize(coef[1][:128//2,:], resize_shape))

#%% Plotting scaleograms: horizontal vibrations
fig, axes = plt.subplots(2, 4, figsize=(6,3.5), sharex=True, sharey=True)
for index, axis in enumerate(axes.flatten()):
    cntr = axis.contourf(resized_coefs_h[index], levels=80)
    axis.set_title(r'{}\%'.format(round((index+1)*100/8)))
#    for c in cntr.collections:
 #       c.set_edgecolor("face")

for axis in axes.flatten():
    axis.set_xticks([0,128])
    axis.set_xticklabels([0,0.1])
    axis.set_yticks([0,128])
    axis.set_yticklabels([163/1000, 20800/2000])

fig.add_subplot(111, frameon=False)
plt.tick_params(labelcolor='none', top=False, bottom=False, left=False, right=False)
plt.xlabel(r"Time (s)")
plt.ylabel("Frequency (kHz)",labelpad=15)
fig.tight_layout(w_pad=.2, h_pad=0.2)
plt.gcf().subplots_adjust(left=.14,bottom=0.15)
#fig.savefig('/home/abdeljalil/Workspace/MasterThesis/figures/femto_scaleograms_h.pdf')
fig.savefig('/home/abdeljalil/Workspace/MasterThesis/figures/femto_scaleograms_h.png')


#%% Plotting scaleograms: vertical vibrations
fig, axes = plt.subplots(2, 4, figsize=(6,3.5), sharex=True, sharey=True)
for index, axis in enumerate(axes.flatten()):
    cntr = axis.contourf(resized_coefs_v[index], levels=80)
    axis.set_title(r'{}\%'.format(round((index+1)*100/8)))
#    for c in cntr.collections:
#        c.set_edgecolor("face")

for axis in axes.flatten():
    axis.set_xticks([0,128])
    axis.set_xticklabels([0,0.1])
    axis.set_yticks([0,128])
    axis.set_yticklabels([163/1000, 20800/2000])

fig.add_subplot(111, frameon=False)
plt.tick_params(labelcolor='none', top=False, bottom=False, left=False, right=False)
plt.xlabel(r"Time (s)")
plt.ylabel("Frequency (kHz)",labelpad=15)
fig.tight_layout(w_pad=.2, h_pad=0.2)
plt.gcf().subplots_adjust(left=.14,bottom=0.15)
#fig.savefig('/home/abdeljalil/Workspace/MasterThesis/figures/femto_scaleograms_v.pdf')
fig.savefig('/home/abdeljalil/Workspace/MasterThesis/figures/femto_scaleograms_v.png')


#%% Plotting scaleograms: horizontal vibrations [french]
fig, axes = plt.subplots(2, 4, figsize=(6,3.5), sharex=True, sharey=True)
for index, axis in enumerate(axes.flatten()):
    cntr = axis.contourf(resized_coefs_h[index], levels=80)
    axis.set_title(r'{}\%'.format(round((index+1)*100/8)))
#    for c in cntr.collections:
#        c.set_edgecolor("face")

for axis in axes.flatten():
    axis.set_xticks([0,128])
    axis.set_xticklabels([0,0.1])
    axis.set_yticks([0,128])
    axis.set_yticklabels([163/1000, 20800/2000])

fig.add_subplot(111, frameon=False)
plt.tick_params(labelcolor='none', top=False, bottom=False, left=False, right=False)
plt.xlabel(r"Temps (s)")
plt.ylabel("Fréquence (kHz)",labelpad=15)
fig.tight_layout(w_pad=.2, h_pad=0.2)
plt.gcf().subplots_adjust(left=.14,bottom=0.15)
#fig.savefig('/home/abdeljalil/Workspace/MasterThesis/figures/femto_scaleograms_h_fr.pdf')
fig.savefig('/home/abdeljalil/Workspace/MasterThesis/figures/femto_scaleograms_h_fr.png')


#%% Plotting scaleograms: vertical vibrations [french]
fig, axes = plt.subplots(2, 4, figsize=(6,3.5), sharex=True, sharey=True)
for index, axis in enumerate(axes.flatten()):
    cntr = axis.contourf(resized_coefs_v[index], levels=80)
    axis.set_title(r'{}\%'.format(round((index+1)*100/8)))
#    for c in cntr.collections:
#        c.set_edgecolor("face")

for axis in axes.flatten():
    axis.set_xticks([0,128])
    axis.set_xticklabels([0,0.1])
    axis.set_yticks([0,128])
    axis.set_yticklabels([163/1000, 20800/2000])

fig.add_subplot(111, frameon=False)
plt.tick_params(labelcolor='none', top=False, bottom=False, left=False, right=False)
plt.xlabel(r"Temps (s)")
plt.ylabel("Fréquence (kHz)",labelpad=15)
fig.tight_layout(w_pad=.2, h_pad=0.2)
plt.gcf().subplots_adjust(left=.14,bottom=0.15)
#fig.savefig('/home/abdeljalil/Workspace/MasterThesis/figures/femto_scaleograms_v_fr.pdf')
fig.savefig('/home/abdeljalil/Workspace/MasterThesis/figures/femto_scaleograms_v_fr.png')


#%% Creating dataset from scaleograms

resize_shape = (128,128)
data_x = zeros((0,2,128,128))
data_y = zeros((0,))

first_healthy_samples = 80
last_faulty_samples = 80

bearings_list = sorted(os.listdir(main_path))

for bearing in bearings_list[:7]:
    bearing_path = os.path.join(main_path, bearing)
    bearing_files = sorted(os.listdir(bearing_path))

    for file_healthy in bearing_files[:first_healthy_samples]:
        data = pd.read_csv(os.path.join(bearing_path, file_healthy),header=None)
        vibration_h = data[4].values
        vibration_v = data[5].values
        [coef_h, _] = pywt.cwt(vibration_h, scales, wavelet, 1/frequency)
        [coef_v, _] = pywt.cwt(vibration_v, scales, wavelet, 1/frequency)
        resized_power_coef_h = resize(abs(coef_h)**2, resize_shape)
        resized_power_coef_v = resize(abs(coef_v)**2, resize_shape)
        resized_power_coef_h = resized_power_coef_h.reshape(1,128,128)
        resized_power_coef_v = resized_power_coef_v.reshape(1,128,128)
        stacked_coefs = concatenate((resized_power_coef_h, resized_power_coef_v), axis=0)
        #Append generated coefficients to data_x
        data_x = concatenate((data_x, stacked_coefs.reshape(1, 2, 128, 128)), axis=0)
    data_y = concatenate((data_y, zeros(first_healthy_samples,)), axis=0)
    print(bearing, ' healthy finished')

    for file_faulty in bearing_files[-last_faulty_samples:]:
        data = pd.read_csv(os.path.join(bearing_path, file_faulty),header=None)
        vibration_h = data[4].values
        vibration_v = data[5].values
        [coef_h, _] = pywt.cwt(vibration_h, scales, wavelet, 1/frequency)
        [coef_v, _] = pywt.cwt(vibration_v, scales, wavelet, 1/frequency)
        resized_power_coef_h = resize(abs(coef_h)**2, resize_shape)
        resized_power_coef_v = resize(abs(coef_v)**2, resize_shape)

        resized_power_coef_h = resized_power_coef_h.reshape(1,128,128)
        resized_power_coef_v = resized_power_coef_v.reshape(1,128,128)
        stacked_coefs = concatenate((resized_power_coef_h, resized_power_coef_v), axis=0)
        #Append generated coefficients to data_x
        data_x = concatenate((data_x, stacked_coefs.reshape(1, 2, 128, 128)), axis=0)

    data_y = concatenate((data_y, ones(last_faulty_samples,)), axis=0)
    print(bearing, ' faulty finished')
    print('Data shape: ', data_x.shape)
#%%
train_x, test_x, train_y, test_y = train_test_split(data_x, data_y, test_size=0.2, shuffle=True)
#%%

model = Sequential()
model.add( Conv2D(16, (3,3), strides=(1,1), padding='same', input_shape=(2,128,128), name='Conv1') )
model.add( MaxPool2D((2,2), padding='same', name='MaxPool1') )
model.add( Conv2D(32, (3,3), strides=(1,1), padding='same', name='Conv2') )
model.add( MaxPool2D((2,2), padding='same', name='MaxPool2') )
model.add( Conv2D(64, (3,3), strides=(1,1), padding='same', name='Conv3') )
model.add( MaxPool2D((2,2), padding='same', name='MaxPool3') )
model.add( Flatten() )
model.add( Dense(512, activation='relu', name='Dense2') )
model.add(Dropout(rate=0.1))
model.add( Dense(64, activation='relu', name='Dense3') )

model.add(Dropout(rate=0.1))
model.add( Dense(2, activation='sigmoid', name='Dense4') )

model.compile(optimizer='adam', loss='binary_crossentropy', metrics=['acc'])


history = model.fit(train_x, to_categorical(train_y), batch_size=64,validation_split=.2, epochs=50)

#%% Calculating Metrics
rounding = 4
score, acc = model.evaluate(test_x, to_categorical(test_y))
pred = model.predict(test_x)
pred = argmax(pred, axis=1)
print('Accuracy: {}%'.format(round(acc*100, rounding)))
print('Loss: {}'.format(round(score, rounding)))
print('Precision: {}'.format(round(precision_score(test_y, pred), rounding)))
print('Recall: {}'.format(round(recall_score(test_y, pred), rounding)))
print('F-1: {}'.format(round(f1_score(test_y, pred), rounding)))

#%% Plotting Training
fig, axes = plt.subplots(2,1,figsize=(5.5,5), sharex=True)
axes[0].plot(history.history['loss'],c='k', lw=1)
axes[0].plot(history.history['val_loss'],'--',c='k', lw=1)
axes[0].legend(['Training','Validation'], ncol=2,framealpha=.5)
axes[0].grid(ls=':')
axes[0].set_ylabel('Loss (binary corssentropy)')

axes[1].plot(array(history.history['acc'])*100,c='k', lw=1)
axes[1].plot(array(history.history['val_acc'])*100,'--',c='k', lw=1)
axes[1].legend(['Training','Validation'], ncol=2,framealpha=.5)
axes[1].grid(ls=':')
axes[1].set_xlabel('Epochs')
axes[1].set_ylabel('Accuracy (\%)')

fig.tight_layout()
fig.savefig('/home/abdeljalil/Workspace/MasterThesis/figures/femtocwt_training.pdf')

#%% Plotting Training [French]
fig, axes = plt.subplots(2,1,figsize=(5.5,5), sharex=True)
axes[0].plot(history.history['loss'],c='k', lw=1)
axes[0].plot(history.history['val_loss'],'--',c='k', lw=1)
axes[0].legend(['Entraînement','Validation'], ncol=2,framealpha=.5)
axes[0].grid(ls=':')
axes[0].set_ylabel('Perte (entropie croisée binaire)')

axes[1].plot(array(history.history['acc'])*100,c='k', lw=1)
axes[1].plot(array(history.history['val_acc'])*100,'--',c='k', lw=1)
axes[1].legend(['Training','Validation'], ncol=2,framealpha=.5)
axes[1].grid(ls=':')
axes[1].set_xlabel('Epoques')
axes[1].set_ylabel('Précision (\%)')

fig.tight_layout()
fig.savefig('/home/abdeljalil/Workspace/MasterThesis/figures/femtocwt_training_fr.pdf')


#%% ROC AUC

predictions = model.predict(test_x)
fpr, tpr, thresholds = roc_curve(test_y,predictions.max(axis=1) )
clf_roc_auc = roc_auc_score(test_y, predictions.max(axis=1))
#%% Plot ROC Curve
fig, axis = plt.subplots(1,1, figsize=(4,3))
axis.plot(fpr,tpr,c='k', lw=1)
axis.plot([0, 1], [0, 1], 'k--', lw='.8')
axis.set_xlabel('False Positive Rate')
axis.set_ylabel('True Positive Rate')
axis.grid(ls=':')
axis.axis([0, 1, 0, 1])
axis.legend(['ROC Curve (AUC={})'.format(around(clf_roc_auc,4))],framealpha=.5)
fig.tight_layout()
fig.savefig('/home/abdeljalil/Workspace/MasterThesis/figures/femtocwt_roc_auc.pdf')

#%% Plot ROC Curve [French]
fig, axis = plt.subplots(1,1, figsize=(4,3))
axis.plot(fpr,tpr,c='k', lw=1)
axis.plot([0, 1], [0, 1], 'k--', lw='.8')
axis.set_xlabel('Taux de faux positif')
axis.set_ylabel('Taux de vrai positif')
axis.grid(ls=':')
axis.axis([0, 1, 0, 1])
axis.legend(['Courbe ROC (AUC={})'.format(around(clf_roc_auc,4))],framealpha=.5)
fig.tight_layout()
fig.savefig('/home/abdeljalil/Workspace/MasterThesis/figures/femtocwt_roc_auc_fr.pdf')

#%% Confusion matrix
cm = confusion_matrix(test_y, predict),normalize='pred')


==> scripts/fitnessplot.py <==
import numpy as np
import matplotlib.pyplot as plt
#%%

plt.rc('font', family='serif')
plt.rc('xtick', labelsize='10')
plt.rc('ytick', labelsize='10')
plt.rc('axes', titlesize=12)
plt.rc('text', usetex=True)

#%%
monot = np.array([0.486,0.481,0.059,0.035,0.481,0.287])
monot_cum = np.array([1,1,0.998,1,1,1])
trend = np.array([0.987,0.989,0.985,0.994,0.988,0.990])
trend_cum = np.array([0.993,0.995,0.890,0.976,0.993,0.996])

#%%

fig, axis = plt.subplots(1,1, figsize=(4,3.5))

axis.scatter(monot, trend, c='k', marker='^')
axis.scatter(monot_cum, trend_cum, c='k', marker='o')
axis.legend(['Features','Cumulative Features'], framealpha=.5,loc='lower center')
axis.set_ylabel('Trendability')
axis.set_xlabel('Monotonicity')
axis.set_xlim([0,1.1])
axis.set_ylim([0,1.1])
axis.grid(ls=':')
fig.tight_layout()

fig.savefig('/home/abdeljalil/Workspace/MasterThesis/figures/featuresfitness.pdf')
#%%


fig, axis = plt.subplots(1,1, figsize=(4,3.5))

axis.scatter(monot, trend, c='k', marker='^')
axis.scatter(monot_cum, trend_cum, c='k', marker='o')
axis.legend(['Caractéristiques','Caractéristiques Cumulatives'], framealpha=.5,loc='lower center')
axis.set_ylabel('Trendabilité')
axis.set_xlabel('Monotonie')
axis.set_xlim([0,1.1])
axis.set_ylim([0,1.1])
axis.grid(ls=':')
fig.tight_layout()
fig.savefig('/home/abdeljalil/Workspace/MasterThesis/figures/featuresfitness_fr.pdf')

